New best-known coverings, packing-coverings and quantizers in low dimensions

We construct periodic point sets that improve the best known covering densities in dimensions six and seven, packing-covering constants in dimensions five, six, and seven, and normalized second moments in dimensions five and six. In dimension five, a set of the original family of Cohn-Kumar-Sch\"urmann has packing-covering constant $9/\sqrt{40}$, strictly below the proven optimum for the lattice case. All seven point sets belong to a two-parameter subfamily of a four-parameter generalization of the Cohn-Kumar-Sch\"urmann family.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Sven Ahrend and Mathieu Dutour Sikirić

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# New best known coverings, packing-coverings and quantizers in low dimensions: computational companion

This directory contains the computations accompanying the manuscript by Sven
Ahrend and Mathieu Dutour Sikirić. It provides exact symbolic chamber geometry,
verification of the seven reported records, fixed-parameter plots, and a numerical
Nelder–Mead search in the four-parameter family.

## Files and workflows

| File | Purpose |
| --- | --- |
| `symbolic_geometry.py` | Exact fixed-rational-`g` geometry, objectives, local symbolic lifting, and pointwise algebraic covering-radius certificates. |
| `symbolic_geometry.ipynb` | Inspect the inequalities, interval decomposition, vertex formulas, objectives, and optional quantizer integration at a fixed rational `g`. |
| `local_geometry.ipynb` | Start from a numerical candidate, interpret its decimals exactly, and lift its seed geometry to symbolic `g` and `tau`. |
| `verify_records.py` | Verify the seven manuscript records and generate their fixed-`g` plots and reports. |
| `delone_orbits.py` | Compute the face-orbit counts underlying Table 5. |
| `nelder-mead.py` | Explore the full four-parameter family using floating-point Voronoi computations and Nelder–Mead. |
| `requirements.txt` | Supported dependency ranges. |

The ambient dimension is `dimension = d = n+1`, with `n` horizontal coordinates.
The implemented chamber construction requires `d >= 4`. The metric is
`diag(1, ..., 1, tau)`, where `tau = alpha**2 > 0`.

## Installation

Use Python 3.11 or newer. The validation environment uses Python 3.14.
The following commands are for macOS/Linux. Run them from the directory containing
this README. In the arXiv source archive, that directory is `anc/`.

If you already have a suitable virtual environment, activate it and skip creation.
The environment may be stored anywhere; its location is independent of the
working directory used by the scripts or notebooks.

```bash
python3 -m venv .venv-periodic
source .venv-periodic/bin/activate
python -m pip install --upgrade pip
python -m pip install -r requirements.txt
```

For an environment stored elsewhere, for example:

```bash
source /path/to/your/environment/bin/activate
python -m pip install -r requirements.txt
```

The exact verification uses SymPy. Plotting additionally uses NumPy and
Matplotlib. The numerical optimizer requires SciPy. The remaining dependencies
support notebook display and execution. A JupyterLab server is optional and is
installed separately below.

The tested versions for the command-line workflows are Python 3.14.6,
SymPy 1.14.0, NumPy 2.5.4, Matplotlib 3.11.2, and SciPy 1.18.1. Dependency ranges
in `requirements.txt` are broader than this tested configuration. Numerical
optimizer paths and termination may differ between environments.

## Verify all manuscript records

```bash
python -B verify_records.py
```

For a shorter first check:

```bash
python -B verify_records.py --record n5_packing_covering --no-plots
```

Other options:

```bash
python -B verify_records.py --list
python -B verify_records.py --record n6_covering --record n6_packing_covering
python -B verify_records.py --output /path/to/results
python -B verify_records.py --no-plots
```

Without `--record`, the script checks these seven cases:

| Record identifier | Objective | Manuscript value |
| --- | --- | --- |
| `n5_packing_covering` | Packing-covering constant | 1.4230249471 |
| `n5_quantizer` | Normalized second moment | 0.0756111285 |
| `n6_covering` | Covering density | 2.3332897757 |
| `n6_packing_covering` | Packing-covering constant | 1.4090378067 |
| `n6_quantizer` | Normalized second moment | 0.0742370363 |
| `n7_covering` | Covering density | 2.7345410245 |
| `n7_packing_covering` | Packing-covering constant | 1.4110810570 |

The identifiers retain the `n5`/`n6`/`n7` naming used by the verifier; these numbers
are ambient dimensions. A full run has taken about four minutes on the development
machine. The algebraic dimension-six cases dominate the runtime; other hardware
and SymPy versions may take longer.

The default output is `geometry_results/manuscript_records/`, relative to the
script's directory. Each record receives:

- `certificate.json`: exact expressions, verification results, numerical
  comparisons, and elapsed time;
- `fixed_g_formulas.json`: exact interval endpoints and slice formulas;
- `fixed_g.png` and `fixed_g.svg`: overview and zoom plots;
- `overview.dat` and `zoom.dat`: the sampled plot values.

The last four files are omitted with `--no-plots`. `summary.json` is updated after
each record. For a successful run, `complete` and `all_verified` are both `true`;
when selecting records, these fields refer to that selected subset. A failed
verification produces a nonzero process exit status. Reusing an output directory
overwrites the corresponding reports and figures; use a new directory to retain
separate runs. `--no-plots` does not delete plots left by an earlier run.

### What the checks establish

Covering-radius verification enumerates all active bases at the supplied exact
algebraic point, tests their feasibility, bounds every feasible vertex norm, and
finds an attaining vertex. Packing-covering values also use an exact comparison
of the shortest-distance candidates. Quantizer values use exact simplex
integration with chamber-volume checks; the stationary polynomials are compared
with those in the manuscript.

The geometry relies on the manuscript's proof that the finite chamber inequalities
describe the relevant Voronoi chamber. The checks certify values at specified
points, not global optimality. Printed decimals and the rounded benchmark values
are compared numerically at 60 digits. The script does not establish that a
benchmark is still the best result in the literature.

For the two dimension-six records with algebraic `g`, the plots use the printed
decimal as an exact rational slice. Their titles identify this approximation.
The certificates still use the exact algebraic parameters. Plot samples and their
minima are illustrations, not optimality certificates.

## Reproduce the face-orbit counts in Table 5

From `anc/`, run

```bash
python -B delone_orbits.py
```

The script reports Delone face orbits for all seven records under both period
translations and the full isometry group. To reproduce Table 5, use the
`isometries` column. A Delone face of dimension `k` is dual to a Voronoĭ
face of dimension `d-k`. List the counts in order of increasing Voronoĭ
dimension and omit the full-dimensional Voronoĭ cell.

The vertex-count breakdown also gives the number of Voronoĭ cells incident
to the dual face. A Delone `k`-face with `k+1` vertices is a simplex, so its
dual Voronoĭ face is primitive.

Use `--record` to select a record and `--json` to include the dual dimensions
in machine-readable output.

```bash
python -B delone_orbits.py --record n6_quantizer --json
```

## Use the notebooks

Register the chosen environment as a kernel while it is active:

```bash
python -m ipykernel install --user --name periodic --display-name "Python (periodic)"
```

Open the notebooks in your existing Jupyter installation, or install a server:

```bash
python -m pip install jupyterlab
jupyter lab
```

Select **Python (periodic)** in the notebook's kernel selector. The saved notebook
metadata may name the development kernel **Python (quantizer)**; selecting your
registered kernel overrides that metadata. Check the active interpreter with:

```python
import sys
print(sys.executable)
```

The import cell locates `symbolic_geometry.py` from either the code directory or
the manuscript repository root. It does not select or activate a virtual
environment. Restart the kernel and run all cells after changing parameters or
updating the module, rather than relying on saved outputs.

In `symbolic_geometry.ipynb`, set `dimension` and an exact rational `g_value`.
Set `QUANTIZER=True` to compute exact moments and `SAVE_OUTPUT=True` to save the
plots and plot data. Quantizer integration is more expensive than covering-only
geometry.

In `local_geometry.ipynb`, set `dimension`, `g0`, and `tau0`. Decimal strings are
interpreted as exact rationals, not reconstructed algebraic optimizers. The seed
must lie strictly inside one of the fixed-`g` geometry intervals. The lifted
branches include validity conditions, but they alone do not certify completeness
at an arbitrary new parameter pair. Use `verify_covering_expression` for a
pointwise algebraic covering-radius certificate.

## Fixed-rational-g command line

```bash
python -B symbolic_geometry.py --dim 5 --g 1/2 --quantizer --output geometry.json
python -B symbolic_geometry.py --dim 6 --g 1/4 --output geometry_g1_4.json
```

The module can also be imported from Python; its function docstrings explain the
coordinate conventions, return values, and proof boundaries.

## Numerical Nelder–Mead experiments

```bash
python -B nelder-mead.py
```

This runs the five built-in `REFERENCE_CASES`, in order:

| Ambient dimension | Objective | Initial `(a1, a2, a3, tau)` | Reference value |
| --- | --- | --- | --- |
| 5 | `theta` | `(0.52, 1, 1.48, 0.30)` | 2.1600607651 |
| 5 | `gamma` | `(0.52, 1, 1.48, 0.25)` | 1.4230249471 |
| 5 | `G` | `(0.52, 1, 1.48, 0.24)` | 0.0756111285 |
| 6 | `theta` | `(0.24, 1, 1.26, 0.28)` | 2.3332897757 |
| 6 | `gamma` | `(0.383, 1, 1.383, 0.323)` | 1.4090378067 |

These are optimizer reference cases, not the same list as the seven claimed
records: the dimension-five covering case is a control, and dimension-six
quantization and the dimension-seven cases are not included in this built-in list.
The printed reference is a comparison value, not an automatic pass/fail test.

Run one case with:

```bash
python -B nelder-mead.py 6 theta 0.24 1 1.26 0.28
```

Defaults are seed `0`, initial-simplex variance `sigma=1e-4`, four rounds,
`maxiter=3000` per round, `xatol=1e-10`, `fatol=1e-9`, and `tau > 1e-3`.
Each round restarts from the best point using variance `sigma / 100**k`, where
`k=0,1,2,3`. The initial perturbation standard deviation is therefore `0.01`.
All four parameters vary during the search; the starts are not projected onto
the two-parameter subfamily. Heights are interpreted modulo 2.

The command-line options `--rounds`, `--maxiter`, and `--min-tau` change their
corresponding defaults. The Python function `optimise` also exposes `seed`,
`sigma`, `xatol`, and `fatol`.

Read every round's `success`, iteration count, and message, as well as the geometry
diagnostics. Returning an objective near a reference value does not imply that
all rounds converged. The dimension-six packing-covering search follows a narrow
valley and can be slow. These calculations use floating-point Fincke–Pohst
enumeration and Qhull, including perturbation fallbacks. Their output is numerical
evidence; use the exact workflow above to certify a reported record.

## Citation and license

The companion manuscript is *New best known coverings, packing-coverings and
quantizers in low dimensions*, by Sven Ahrend and Mathieu Dutour Sikirić. 
Its arXiv identifier is [2609.30513](https://arxiv.org/abs/2609.30513).

The software and associated documentation in this directory are licensed under
the [MIT License](LICENSE), copyright © 2026 Sven Ahrend and Mathieu Dutour Sikirić.


==> anc/delone_orbits.py <==
"""Count face orbits of the Delone tessellations at the seven manuscript records.

Run python -B delone_orbits.py from the directory containing this script. Pass
--record n5_quantizer --json for a machine-readable report on one record.
This entry point uses the existing SymPy geometry and record definitions.

For each dimension k, count translation orbits (period lattice D_d) and
orbits under the full isometry group of the metric point set. A k-face with
k+1 vertices is a simplex. Reversing the face vectors gives the dual Voronoi
counts, with Delone dimension k corresponding to Voronoi dimension d-k.

Feasibility, distance ties and ranks use exact real algebraic arithmetic.
Completeness uses the manuscript's Voronoi chamber reduction and the face-to-face
property of the Delone tessellation.
"""

import argparse
from collections import Counter
from itertools import product
import json
from math import factorial

import sympy as sp
from sympy.combinatorics import Permutation, PermutationGroup
from sympy.polys.matrices import DomainMatrix
from sympy.utilities.iterables import connected_components

import symbolic_geometry as sg
from verify_records import manuscript_records


def nearest_sites(center, field, g, tau, sign):
    """Return all sites tied with the origin as labels (k, *p).

    The label denotes p + k*t_g with p in D_d and k in {0, 1}. Supply
    center in (x, z) coordinates in the chamber section of the origin's
    Voronoi cell, with 0 <= g <= 1/2 and 0 < tau < 1. The coordinates and
    parameters are elements of field, and sign gives their exact sign.

    For each coordinate, keep all closest integers regardless of parity.
    A closer integer of the same parity would preserve membership in
    the coset and decrease the distance. Combine the choices with even
    coordinate sum and test equality with the squared distance to 0.
    """
    n = len(center)-1
    radius = sg.squared_norm(center, tau)
    result = []
    integers = {i: field.convert(i) for i in range(-2, 3)}
    for coset in (0, 1):
        shift = (field.convert(sp.QQ(coset, 2)),)*n + (coset*g,)
        # For tau < 1 the chamber inequalities give |x_i| < 1 and |z| <= 1. AI: |z| \leq 1 if z is the unscaled coordinate ??
        # After subtracting either offset, each coordinate lies in [-3/2, 1].
        choices = []
        for x, offset, weight in zip(center, shift, (1,)*n + (tau,)):
            y = x - offset
            direction = sign(y)
            nearest = [direction] if direction else [-1, 1]  # odd
            # The even choices 0 and +/-2 tie at the midpoints +/-1.
            even_midpoint = sign(direction*y - field.one)
            if even_midpoint <= 0:
                nearest.append(0)
            if even_midpoint >= 0:
                nearest.append(2*direction)
            choices.append([(i, weight*(y - integers[i])**2) for i in nearest])

        for candidate in product(*choices):
            coordinates, costs = zip(*candidate)
            if sum(coordinates) % 2 == 0 and sum(costs, field.zero) == radius:
                result.append((coset, *coordinates))
    return frozenset(result)


def face_dimension(sites, field, g, dimension):
    """Affine rank of a face containing the origin, with horizontal scale 2."""
    rows = [[field.convert(2*x + k) for x in p[:-1]] + [p[-1] + k*g]
            for k, *p in sites]
    return DomainMatrix(rows, (len(rows), dimension), field).rank()


def point_group(dimension, g):
    """Generators for the full stabilizer of 0 at a two-coset record.

    Isometries preserve the period lattice D_d. For tau < 1/3 its only
    shortest vectors are +/-2e_d. For 1/3 <= tau < 1 the shortest vectors
    include +/-e_i +/-e_d, with +/-2e_d also present at equality. In
    Euclidean coordinates the sum of their outer products has a distinct
    vertical eigenvalue, since n*tau > 1 above 1/3 and the extra pair makes
    it distinct at 1/3. Thus the vertical axis is invariant. The projection
    of D_d onto its orthogonal complement is Z^n, so the horizontal action
    is a signed permutation. Preserving t_g modulo D_d gives the parity
    condition encoded here. The map x -> t_g - x exchanges the two cosets.
    AI: Explain how the generators are stored ? 
    """
    n = dimension-1
    identity = tuple(range(dimension))
    generators = []
    # Store each generator as a permutation and the indices to flip afterward.
    # Adjacent swaps generate every horizontal permutation.
    for i in range(n-1):
        permutation = list(identity)
        permutation[i], permutation[i+1] = permutation[i+1], permutation[i]
        generators.append((tuple(permutation), ()))

    # With z fixed, A*t_g - t_g has even sum exactly when the number of
    # horizontal flips is even. Conjugating this flip by permutations gives
    # every pair flip, and products of pairs give every even sign pattern.
    generators.append((identity, (0, 1)))

    # Flipping z contributes -2*g to A*t_g - t_g. At g=0 it preserves
    # parity on its own. At g=1/2 one horizontal flip restores even parity.
    if g == 0:
        generators.append((identity, (n,)))
    elif g == sp.Rational(1, 2):
        generators.append((identity, (0, n)))

    # The vertical entry is used only by the two endpoint generators.
    twice_offset = (1,)*n + (int(2*g) if g.is_Rational else 0,)

    def transform(site, permutation, flips):
        coset, *p = site
        # Horizontal permutations fix t_g. Flipping a coordinate of
        # p + k*t_g changes its integer part to -p_i - 2*k*(t_g)_i.
        image = [p[i] for i in permutation]
        for i in flips:
            image[i] = -image[i] - coset*twice_offset[i]
        return (coset, *image)

    return tuple(lambda site, p=p, flips=flips: transform(site, p, flips)
                 for p, flips in generators)


def rooted_face_orbits(maximal_seeds, generators):
    """Yield each orbit through 0 as a list of faces, each a tuple of sites."""
    # AI: explain as what the maximal_seeds and the seeds below are stored ?
    site_set = {site for cell in maximal_seeds for site in cell}
    # AI: So the while loop runs update until update no longer adds new sites right?
    while new_sites := {action(site) for site in site_set for action in generators} - site_set:
        site_set.update(new_sites)
    sites = sorted(site_set)
    index = {site: i for i, site in enumerate(sites)}
    group = PermutationGroup([Permutation([index[action(site)] for site in sites])
                              for action in generators])

    def orbit(face):
        # The only singleton through 0 is fixed by the group.
        if len(face) == 1:
            return {face}
        return {frozenset(image) for image in group.orbit(list(face), action='sets')}

    seeds = {frozenset(index[site] for site in cell) for cell in maximal_seeds}
    maximal = set().union(*(orbit(seed) for seed in seeds))
    # Every face through 0 can be moved into a seed. Generate those faces
    # by closing each seed under intersection with the maximal cells.
    candidates = set()
    for seed in seeds:
        faces = {seed}
        for section in {seed & cell for cell in maximal}:
            faces |= {face & section for face in faces}
        candidates.update(faces)

    while candidates:
        images = orbit(candidates.pop())
        candidates.difference_update(images)
        yield [tuple(sites[i] for i in image) for image in images]


def swap_cosets(site):
    """Apply x -> t_g - x to a site label."""
    k, *p = site
    return (1-k, *(-x for x in p))


def translation_key(face):
    """Choose a canonical representative modulo D_d translations."""
    # A period translation preserves the order of the labels (k, *p).
    # Subtract the first label's integer part from every vertex.
    ordered = sorted(face)
    anchor = ordered[0][1:]
    return tuple((k, *(b-a for a, b in zip(anchor, p))) for k, *p in ordered)


def face_orbit_counts(maximal, generators, field, g, dimension, point_order):
    """Count translation classes and full isometry orbits of Delone faces."""
    classes, edges, kinds = {}, set(), []
    for orbit_id, orbit in enumerate(rooted_face_orbits(maximal, generators)):
        if point_order % len(orbit):
            raise RuntimeError('A rooted orbit size does not divide the point group order.')
        representative = orbit[0]
        kinds.append((face_dimension(representative, field, g, dimension), len(representative)))
        for face in orbit:
            for image in (face, map(swap_cosets, face)):
                # Include both site stars and join rooted orbits that
                # contain the same translation class.
                owner = classes.setdefault(translation_key(image), orbit_id)
                if owner != orbit_id:
                    edges.add((owner, orbit_id))

    class_counts = Counter(classes.values())
    translations, isometries = Counter(), Counter()
    for component in connected_components((list(range(len(kinds))), list(edges))):
        kind = kinds[component[0]]
        size = sum(class_counts[i] for i in component)
        if 2*point_order % size or any(kinds[i] != kind for i in component):
            raise RuntimeError('Inconsistent full isometry orbit.')
        translations[kind] += size
        isometries[kind] += 1
    return translations, isometries


def count_orbits(record):
    dimension, g, tau = (record[key] for key in ('dimension', 'g', 'tau'))
    field, at = sg.exact_parameter_field(g, tau)
    sign = sg.exact_field_sign(field)
    gg, tt = at(sg.g), at(sg.tau)
    if not 0 <= g <= sp.Rational(1, 2) or sign(tt) <= 0 or sign(tt-field.one) >= 0:
        raise ValueError('The orbit calculation requires 0 <= g <= 1/2 and 0 < tau < 1.')
    # A period outside D_d must exchange the cosets, requiring 2*t_g in D_d.
    endpoint = g in (0, sp.Rational(1, 2))
    if endpoint and (dimension-1 + int(2*g)) % 2 == 0:
        raise ValueError('The calculation requires two cosets of the full period lattice.')
    point_order = factorial(dimension-1) * 2**(dimension-2 + endpoint)
    # The general chamber covers g=0, with duplicates under vertical reflection.
    reduced_chamber = g == sp.Rational(1, 2)
    system = sg.build_system(dimension, g if reduced_chamber else sg.g,
                             reduced_chamber=reduced_chamber)
    centers = [(*point[:-1], point[-1]/tt)
               for _, point in sg.iter_chamber_vertices(system, field, at, sign)]
    if not centers:
        raise RuntimeError('The Voronoi chamber has no vertices.')
    # A chamber vertex can lie on artificial chamber walls. It is a full
    # Voronoi vertex exactly when its tied sites affinely span the space.
    seeds = {nearest_sites(center, field, gg, tt, sign) for center in centers}
    maximal = {sites for sites in seeds if len(sites) > dimension
               and face_dimension(sites, field, gg, dimension) == dimension}
    if not maximal:
        raise RuntimeError('No maximal Delone cells meet the origin.')
    translations, isometries = face_orbit_counts(
        maximal, point_group(dimension, g), field, gg, dimension, point_order)
    faces = []
    for dim in range(dimension+1):
        by_vertices = [dict(vertices=vertices, translation_orbits=count,
                            isometry_orbits=isometries[k, vertices])
                       for (k, vertices), count in sorted(translations.items()) if k == dim]
        faces.append(dict(dimension=dim, voronoi_dual_dimension=dimension-dim,
                          translation_orbits=sum(row['translation_orbits'] for row in by_vertices),
                          isometry_orbits=sum(row['isometry_orbits'] for row in by_vertices),
                          by_vertices=by_vertices))
    if sum((-1)**row['dimension'] * row['translation_orbits'] for row in faces) != 0:
        raise RuntimeError('The translation counts violate the torus Euler relation.')
    return dict(record=record['id'], dimension=dimension, g=str(g), tau=str(tau),
                point_group_order=point_order, isometries_mod_translations=2*point_order,
                faces=faces)


def main():
    parser = argparse.ArgumentParser(description=__doc__.split('\n\n', 1)[0])
    records = {record['id']: record for record in manuscript_records()}
    parser.add_argument('--record', action='append', choices=records,
                        help='select a record (repeatable, default: all seven)')
    parser.add_argument('--json', action='store_true', help='emit a JSON report to stdout')
    args = parser.parse_args()
    reports = []
    for name in dict.fromkeys(args.record or records):
        report = count_orbits(records[name])
        reports.append(report)
        if args.json:
            continue
        print(f"{name} (isometries modulo translations: {report['isometries_mod_translations']})")
        print('  dim   translations   isometries   by vertices (translations/isometries)')
        for face in report['faces']:
            counts = ', '.join(f"{r['vertices']}: {r['translation_orbits']}/{r['isometry_orbits']}"
                               for r in face['by_vertices'])
            print(f"  {face['dimension']:3} {face['translation_orbits']:14}"
                  f" {face['isometry_orbits']:12}   {counts}")
        print(flush=True)
    if args.json:
        print(json.dumps(reports, indent=2))


if __name__ == '__main__':
    main()


==> anc/local_geometry.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "da3ba641",
   "metadata": {},
   "source": [
    "# From a numerical candidate to local symbolic geometry\n",
    "\n",
    "Write $d=n+1$, where $n$ is the number of horizontal coordinates.\n",
    "Input the ambient dimension $d\\ge4$ and a numerical candidate $(g_0,\\tau_0)$\n",
    "for the constrained family $(a_1,a_2,a_3)=(g,1,1+g)$.\n",
    "The example below is the dimension-six covering candidate. No optimiser is run.\n",
    "An arbitrary four-parameter optimiser output must first be checked against\n",
    "this constraint; it is not automatically a candidate for this family.\n",
    "\n",
    "The workflow uses `symbolic_geometry.py`:\n",
    "\n",
    "1. Interpret the supplied decimals as exact rational numbers and compute the\n",
    "   full fixed-$g_0$ decomposition of $\\tau>0$.\n",
    "2. Select the chamber geometry at $\\tau_0$ and retain its complete active sets.\n",
    "3. Solve their active bases again with $g$ symbolic, giving\n",
    "   $u(g,\\tau)=c(g)+\\tau d(g)$ in coordinates $u=(x,w)$, $w=\\tau z$.\n",
    "4. Compute the rational squared-radius expressions and their validity conditions.\n",
    "\n",
    "Fixing the input decimals is **not** reconstructing an unknown exact optimiser.\n",
    "This notebook uses the general $D$ chamber, even at $g_0=1/2$:\n",
    "the extra symmetry at $1/2$ is not available when $g$ varies.\n",
    "Its vertices are chamber-polytope vertices; their maximum squared norm gives\n",
    "the covering radius at the verified seed."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "816d15b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import sys\n",
    "import sympy as sp\n",
    "from IPython.display import display, Math, Markdown\n",
    "\n",
    "code_directory = Path.cwd() if Path('symbolic_geometry.py').exists() else Path.cwd()/'code'\n",
    "sys.path.insert(0, str(code_directory.resolve()))\n",
    "import symbolic_geometry as sg\n",
    "\n",
    "dimension = 6\n",
    "n = dimension - 1  # Number of horizontal coordinates; d = n+1.\n",
    "g0 = \"0.2531514580\"       # Strings retain all digits copied from an optimiser.\n",
    "tau0 = \"0.2744187299\"     # Floats and exact SymPy rationals also work.\n",
    "g, tau = sg.g, sg.tau\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c56d612b",
   "metadata": {},
   "source": [
    "## Exact decomposition at the numerical value of $g$\n",
    "\n",
    "For each independent active basis $I$, the fixed-$g_0$ computation solves\n",
    "$A_Ic=b_{0,I}$ and $A_Id=b_{1,I}$. Intersecting every affine slack condition\n",
    "finds the exact feasible $\\tau$-interval. Every basis is considered.\n",
    "The table shows decimal endpoints for readability; exact endpoints remain in\n",
    "`fixed['decomposition']`.\n",
    "\n",
    "The seed must lie strictly inside an open $\\tau$-interval; a seed exactly\n",
    "on a breakpoint is rejected. The displayed distance to the nearest breakpoint\n",
    "helps identify sensitivity to rounding the numerical input."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0b090dcc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Exact input g0 = 126575729/500000000\n",
      "Exact input tau0 = 2744187299/10000000000\n",
      "Selected exact open interval: (0, 62500000000000000/141021415171881441)\n",
      "Distance to nearest tau breakpoint: 0.168776368687\n",
      "Chamber vertices at the seed: 88\n"
     ]
    },
    {
     "data": {
      "text/markdown": [
       "| tau interval (decimal display) | Chamber vertices | Selected |\n",
       "|:--|--:|:--|\n",
       "| (0, 0.44319510) | 88 | yes |\n",
       "| (0.44319510, 0.56533298) | 93 |  |\n",
       "| (0.56533298, 0.57211109) | 85 |  |\n",
       "| (0.57211109, 0.60744994) | 82 |  |\n",
       "| (0.60744994, 0.66947978) | 72 |  |\n",
       "| (0.66947978, 0.79918897) | 64 |  |\n",
       "| (0.79918897, 1.0000000) | 54 |  |\n",
       "| (1.0000000, 1.3222910) | 41 |  |\n",
       "| (1.3222910, 1.9751022) | 40 |  |\n",
       "| (1.9751022, 2.6612506) | 32 |  |\n",
       "| (2.6612506, 5.2724954) | 25 |  |\n",
       "| (5.2724954, oo) | 12 |  |"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fixed = sg.fixed_g_slice(dimension, g0, tau0)\n",
    "decomposition = fixed['decomposition']\n",
    "print('Exact input g0 =', fixed['g0'])\n",
    "print('Exact input tau0 =', fixed['tau0'])\n",
    "selected = fixed['selected_geometry']\n",
    "print('Selected exact open interval:', selected['interval'])\n",
    "print('Distance to nearest tau breakpoint:', sp.N(fixed['nearest_tau_breakpoint_distance'], 12))\n",
    "print('Chamber vertices at the seed:', len(fixed['seed_vertices']))\n",
    "rows = ['| tau interval (decimal display) | Chamber vertices | Selected |',\n",
    "        '|:--|--:|:--|']\n",
    "for part in decomposition['open_intervals']:\n",
    "    lo, hi = part['interval']\n",
    "    marker = 'yes' if lo < fixed['tau0'] < hi else ''\n",
    "    rows.append(f'| ({sp.N(lo,8)}, {sp.N(hi,8)}) | {len(part[\"points\"])} | {marker} |')\n",
    "display(Markdown(chr(10).join(rows)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ea89ab7b",
   "metadata": {},
   "source": [
    "## Lift the selected geometry to variable $g$\n",
    "\n",
    "The symbolic coefficient matrix is $A(g)$ and the right-hand side is\n",
    "$b_0+\\tau b_1(g)$. The coordinates therefore have the form\n",
    "\n",
    "$$\n",
    "u(g,\\tau)=c(g)+\\tau d(g),\\qquad c(g),d(g)\\in\\mathbb Q(g)^d.\n",
    "$$\n",
    "\n",
    "All $d$-row subsets of the complete seed active sets are considered, not just\n",
    "one basis per vertex. Identical rational-function branches are merged.\n",
    "Each branch retains its bases, determinants, all inequality slacks and its\n",
    "associated seed vertices. The calculation stops with an explicit error if\n",
    "its local basis budget is exceeded.\n",
    "\n",
    "A basis whose determinant vanishes at $g_0$ may describe adjacent branches.\n",
    "Such cases are retained and reported with their determinant conditions;\n",
    "no value is substituted at a pole. The checks below compare the nonsingular\n",
    "feasible branches with the complete exact fixed-$g_0$ geometry."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3e42fab3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Active bases considered: 88\n",
      "Identically singular bases: 0\n",
      "Distinct lifted branches: 88\n",
      "Distinct squared-radius expressions: 24\n",
      "Exact seed vertex sets agree: True\n",
      "Exact seed squared radii agree: True\n",
      "Full affine branches agree on the fixed-g interval: True\n",
      "Seed degeneracies: {'g_endpoint': False, 'nonsimple_vertex_ids': [], 'bases_singular_at_g0': []}\n"
     ]
    }
   ],
   "source": [
    "local = sg.lift_local_geometry(fixed)\n",
    "branches = local['branches']\n",
    "check = local['seed_check']\n",
    "print('Active bases considered:', local['bases_considered'])\n",
    "print('Identically singular bases:', local['identically_singular_bases'])\n",
    "print('Distinct lifted branches:', len(branches))\n",
    "print('Distinct squared-radius expressions:', len(local['radius_groups']))\n",
    "print('Exact seed vertex sets agree:', check['vertex_sets_equal'])\n",
    "print('Exact seed squared radii agree:', check['squared_radius_equal'])\n",
    "print('Full affine branches agree on the fixed-g interval:', check['fixed_slice_affine_branches_equal'])\n",
    "print('Seed degeneracies:', local['seed_degeneracies'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1bd872b6",
   "metadata": {},
   "source": [
    "## Vertex formulas\n",
    "\n",
    "Every entry in `branches` contains `c`, `d`, `u`, and `q`, where\n",
    "$q=(x,z)$ and $z=w/\\tau$. Only $u=(x,w)$ is necessarily affine in $\\tau$.\n",
    "The preview below shows the first eight branches; `branches` contains all of them.\n",
    "The detailed example is a **farthest seed vertex**."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "31f65101",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "| Branch | c(g), transposed | d(g), transposed |\n",
       "|--:|:--|:--|\n",
       "| 1 | $\\left[\\begin{matrix}0 & 0 & 0 & 0 & 0 & 0\\end{matrix}\\right]$ | $\\left[\\begin{matrix}0 & 0 & 0 & 0 & 0 & -1\\end{matrix}\\right]$ |\n",
       "| 2 | $\\left[\\begin{matrix}0 & 0 & 0 & 0 & 0 & 0\\end{matrix}\\right]$ | $\\left[\\begin{matrix}0 & 0 & 0 & 0 & 0 & 1\\end{matrix}\\right]$ |\n",
       "| 3 | $\\left[\\begin{matrix}\\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & - \\frac{1}{4} & 0\\end{matrix}\\right]$ | $\\left[\\begin{matrix}\\frac{g^{2}}{5} - \\frac{1}{5} & \\frac{g^{2}}{5} - \\frac{1}{5} & \\frac{g^{2}}{5} - \\frac{1}{5} & \\frac{g^{2}}{5} - \\frac{1}{5} & \\frac{1}{5} - \\frac{g^{2}}{5} & -1\\end{matrix}\\right]$ |\n",
       "| 4 | $\\left[\\begin{matrix}\\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & - \\frac{1}{4} & 0\\end{matrix}\\right]$ | $\\left[\\begin{matrix}\\frac{g^{2}}{5} - \\frac{1}{5} & \\frac{g^{2}}{5} - \\frac{1}{5} & \\frac{g^{2}}{5} - \\frac{1}{5} & \\frac{g^{2}}{5} - \\frac{1}{5} & \\frac{1}{5} - \\frac{g^{2}}{5} & 1\\end{matrix}\\right]$ |\n",
       "| 5 | $\\left[\\begin{matrix}\\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & 0\\end{matrix}\\right]$ | $\\left[\\begin{matrix}\\frac{g^{2}}{5} - \\frac{2 g}{5} & \\frac{g^{2}}{5} - \\frac{2 g}{5} & \\frac{g^{2}}{5} - \\frac{2 g}{5} & \\frac{g^{2}}{5} - \\frac{2 g}{5} & \\frac{g^{2}}{5} - \\frac{2 g}{5} & -1\\end{matrix}\\right]$ |\n",
       "| 6 | $\\left[\\begin{matrix}\\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & \\frac{1}{4} & 0\\end{matrix}\\right]$ | $\\left[\\begin{matrix}\\frac{g^{2}}{5} - \\frac{2 g}{5} & \\frac{g^{2}}{5} - \\frac{2 g}{5} & \\frac{g^{2}}{5} - \\frac{2 g}{5} & \\frac{g^{2}}{5} - \\frac{2 g}{5} & \\frac{g^{2}}{5} - \\frac{2 g}{5} & 1\\end{matrix}\\right]$ |\n",
       "| 7 | $\\left[\\begin{matrix}\\frac{5}{16} & \\frac{5}{16} & \\frac{5}{16} & \\frac{5}{16} & 0 & 0\\end{matrix}\\right]$ | $\\left[\\begin{matrix}\\frac{g^{2}}{4} - \\frac{g}{4} - \\frac{1}{8} & \\frac{g^{2}}{4} - \\frac{g}{4} - \\frac{1}{8} & \\frac{g^{2}}{4} - \\frac{g}{4} - \\frac{1}{8} & \\frac{g^{2}}{4} - \\frac{g}{4} - \\frac{1}{8} & \\frac{1}{2} - g & -1\\end{matrix}\\right]$ |\n",
       "| 8 | $\\left[\\begin{matrix}\\frac{5}{16} & \\frac{5}{16} & \\frac{5}{16} & \\frac{5}{16} & 0 & 0\\end{matrix}\\right]$ | $\\left[\\begin{matrix}\\frac{g^{2}}{4} - \\frac{g}{4} - \\frac{1}{8} & \\frac{g^{2}}{4} - \\frac{g}{4} - \\frac{1}{8} & \\frac{g^{2}}{4} - \\frac{g}{4} - \\frac{1}{8} & \\frac{g^{2}}{4} - \\frac{g}{4} - \\frac{1}{8} & \\frac{1}{2} - g & 1\\end{matrix}\\right]$ |"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Example farthest branch: 39\n",
      "u(g,tau) in (x,w) coordinates:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}- \\frac{\\tau - 1}{2}\\\\- \\frac{\\tau - 1}{2}\\\\\\frac{4 g^{2} \\tau + 1}{4}\\\\- \\frac{\\tau \\left(2 g - 1\\right)}{2}\\\\- \\frac{\\tau \\left(2 g - 1\\right)}{2}\\\\- \\tau\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[      -(tau - 1)/2],\n",
       "[      -(tau - 1)/2],\n",
       "[(4*g**2*tau + 1)/4],\n",
       "[  -tau*(2*g - 1)/2],\n",
       "[  -tau*(2*g - 1)/2],\n",
       "[              -tau]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Supporting active bases (one-based rows): [(1, 3, 4, 7, 10, 13)]\n"
     ]
    }
   ],
   "source": [
    "rows = ['| Branch | c(g), transposed | d(g), transposed |', '|--:|:--|:--|']\n",
    "for branch in branches[:8]:\n",
    "    rows.append(f\"| {branch['id']} | ${sp.latex(branch['c'].T)}$ | ${sp.latex(branch['d'].T)}$ |\")\n",
    "display(Markdown(chr(10).join(rows)))\n",
    "example = branches[check['farthest_branch_ids'][0]-1]\n",
    "print('Example farthest branch:', example['id'])\n",
    "print('u(g,tau) in (x,w) coordinates:')\n",
    "display(example['u'].applyfunc(sp.factor))\n",
    "print('Supporting active bases (one-based rows):', [b['rows'] for b in example['bases']])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "950134e0",
   "metadata": {},
   "source": [
    "## Validity conditions\n",
    "\n",
    "A lifted branch is a chamber vertex whenever $0\\le g\\le1/2$, $\\tau>0$,\n",
    "at least one supporting determinant is nonzero, and **every** slack is\n",
    "nonnegative:\n",
    "\n",
    "$$\n",
    "\\det A_I(g)\\ne0,\\qquad\n",
    "b_0+\\tau b_1(g)-A(g)u(g,\\tau)\\ge0.\n",
    "$$\n",
    "\n",
    "These conditions accompany every branch. The next display gives them for the\n",
    "example above. `sg.local_branch_condition(branch)` also returns the complete\n",
    "condition as a SymPy Boolean expression.\n",
    "\n",
    "The fixed-$g_0$ decomposition and the seed checks are exact. Away from that\n",
    "slice these are local candidate branches: this computation does not provide\n",
    "an explicit certified neighbourhood in which the branch list stays complete,\n",
    "or a full decomposition of the $(g,\\tau)$-plane. A branch can cease to be\n",
    "feasible when a slack changes sign. Degenerate seeds may require additional\n",
    "analysis of singular-basis limits."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0a1da606",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Supporting determinants (at least one must be nonzero):\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "All row slacks, required to be nonnegative:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0\\\\2 \\tau\\\\0\\\\0\\\\4 g \\tau\\\\4 \\tau \\left(g + 1\\right)\\\\0\\\\2 \\tau\\\\\\tau\\\\0\\\\- \\frac{4 g^{2} \\tau + 2 \\tau - 1}{4}\\\\\\frac{4 g^{2} \\tau + 4 g \\tau - 2 \\tau + 1}{4}\\\\0\\\\- \\tau \\left(2 g - 1\\right)\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                   0],\n",
       "[                               2*tau],\n",
       "[                                   0],\n",
       "[                                   0],\n",
       "[                             4*g*tau],\n",
       "[                       4*tau*(g + 1)],\n",
       "[                                   0],\n",
       "[                               2*tau],\n",
       "[                                 tau],\n",
       "[                                   0],\n",
       "[         -(4*g**2*tau + 2*tau - 1)/4],\n",
       "[(4*g**2*tau + 4*g*tau - 2*tau + 1)/4],\n",
       "[                                   0],\n",
       "[                      -tau*(2*g - 1)]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Rows active identically: [1, 3, 4, 7, 10, 13]\n",
      "Complete inequality matrix A(g) is available as local[\"system\"][\"A_w\"].\n"
     ]
    }
   ],
   "source": [
    "print('Supporting determinants (at least one must be nonzero):')\n",
    "display([sp.factor(b['determinant']) for b in example['bases']])\n",
    "print('All row slacks, required to be nonnegative:')\n",
    "display(example['slacks'].applyfunc(sp.factor))\n",
    "print('Rows active identically:', example['active_rows_identically'])\n",
    "print('Complete inequality matrix A(g) is available as local[\"system\"][\"A_w\"].')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d2b24ca6",
   "metadata": {},
   "source": [
    "## Covering-radius expressions\n",
    "\n",
    "For $u_i=(x_i,w_i)$ the squared radius is\n",
    "\n",
    "$$\n",
    "F_i(g,\\tau)=\\sum_{j=1}^{n}x_{i,j}(g,\\tau)^2+\n",
    "\\frac{w_i(g,\\tau)^2}{\\tau}.\n",
    "$$\n",
    "\n",
    "The vertex coordinates in $(x,w)$ are affine in $\\tau$; the squared radii\n",
    "are generally rational in $(g,\\tau)$, with quadratic and possibly $1/\\tau$\n",
    "terms. The covering radius itself is the square root of the maximum:\n",
    "\n",
    "$$\n",
    "R^2(g,\\tau)=\\max_{i\\ \\mathrm{feasible}}F_i(g,\\tau),\\qquad\n",
    "R(g,\\tau)=\\sqrt{R^2(g,\\tau)}.\n",
    "$$\n",
    "\n",
    "This equality is verified at the seed. Away from it, use the branch conditions\n",
    "and establish that the retained list is still complete before interpreting\n",
    "the candidate maximum as the covering radius.\n",
    "\n",
    "The table groups equal rational expressions. `winning` contains those attaining\n",
    "the maximum at the seed; a nearby winner can change. For pairwise comparisons,\n",
    "`sp.fraction(sp.cancel(F_i-F_j))` gives the numerator and denominator; the\n",
    "denominator must remain nonzero.\n",
    "\n",
    "Covering density is a separate objective. The Euclidean volume per point is\n",
    "$\\sqrt\\tau$, so\n",
    "\n",
    "$$\n",
    "\\Theta(g,\\tau)=\\frac{\\pi^{d/2}}{\\Gamma(1+d/2)}\n",
    "\\frac{(R^2(g,\\tau))^{d/2}}{\\sqrt\\tau}.\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "35568c0f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "| Radius group | Squared-radius expression | Attains maximum at seed |\n",
       "|--:|:--|:--|\n",
       "| 1 | $\\tau$ |  |\n",
       "| 2 | $\\frac{\\left(4 g^{2} \\tau - 8 g \\tau + 4 \\tau + 5\\right) \\left(4 g^{2} \\tau + 8 g \\tau + 4 \\tau + 5\\right)}{80}$ |  |\n",
       "| 3 | $\\frac{\\left(4 g^{2} \\tau + 5\\right) \\left(4 g^{2} \\tau - 16 g \\tau + 16 \\tau + 5\\right)}{80}$ |  |\n",
       "| 4 | $\\frac{16 g^{4} \\tau^{2} - 32 g^{3} \\tau^{2} + 64 g^{2} \\tau^{2} + 40 g^{2} \\tau - 48 g \\tau^{2} - 40 g \\tau + 20 \\tau^{2} + 44 \\tau + 25}{64}$ |  |\n",
       "| 5 | $\\frac{16 g^{4} \\tau^{2} - 64 g^{3} \\tau^{2} + 80 g^{2} \\tau^{2} + 24 g^{2} \\tau - 32 g \\tau^{2} - 48 g \\tau + 20 \\tau^{2} + 44 \\tau + 25}{64}$ |  |\n",
       "| 6 | $\\frac{16 g^{4} \\tau^{2} - 32 g^{2} \\tau^{2} + 40 g^{2} \\tau + 16 \\tau^{2} + 8 \\tau + 25}{48}$ |  |\n",
       "| 7 | $\\frac{16 g^{4} \\tau^{2} + 64 g^{2} \\tau^{2} + 40 g^{2} \\tau - 96 g \\tau^{2} + 40 \\tau^{2} + 8 \\tau + 25}{48}$ |  |\n",
       "| 8 | $\\frac{16 g^{4} \\tau^{2} - 16 g^{2} \\tau^{2} + 24 g^{2} \\tau + 20 \\tau^{2} + 20 \\tau + 25}{64}$ |  |\n",
       "| 9 | $\\frac{\\left(\\tau + 1\\right)^{2}}{4}$ |  |\n",
       "| 10 | $\\frac{16 g^{4} \\tau^{2} - 32 g^{3} \\tau^{2} + 64 g^{2} \\tau^{2} + 24 g^{2} \\tau - 48 g \\tau^{2} - 24 g \\tau + 24 \\tau^{2} + 24 \\tau + 21}{48}$ |  |\n",
       "| 11 | $\\frac{16 g^{4} \\tau^{2} - 16 g^{2} \\tau^{2} + 24 g^{2} \\tau + 12 \\tau^{2} + 4 \\tau + 17}{32}$ |  |\n",
       "| 12 | $\\frac{16 g^{4} \\tau^{2} + 48 g^{2} \\tau^{2} + 24 g^{2} \\tau - 64 g \\tau^{2} + 28 \\tau^{2} + 4 \\tau + 17}{32}$ |  |\n",
       "| 13 | $\\frac{\\tau^{2} + 1}{2}$ |  |\n",
       "| 14 | $\\frac{16 g^{4} \\tau^{2} + 8 g^{2} \\tau + 24 \\tau^{2} + 25}{48}$ |  |\n",
       "| 15 | $\\frac{16 g^{4} \\tau^{2} - 64 g^{3} \\tau^{2} + 96 g^{2} \\tau^{2} + 8 g^{2} \\tau - 64 g \\tau^{2} - 16 g \\tau + 40 \\tau^{2} + 8 \\tau + 25}{48}$ |  |\n",
       "| 16 | $\\frac{16 g^{4} \\tau^{2} - 32 g^{3} \\tau^{2} + 64 g^{2} \\tau^{2} + 8 g^{2} \\tau - 48 g \\tau^{2} - 8 g \\tau + 28 \\tau^{2} + 4 \\tau + 17}{32}$ |  |\n",
       "| 17 | $\\frac{16 g^{4} \\tau^{2} + 8 g^{2} \\tau + 8 \\tau^{2} + 9}{16}$ |  |\n",
       "| 18 | $\\frac{16 g^{4} \\tau^{2} + 32 g^{2} \\tau^{2} + 8 g^{2} \\tau - 32 g \\tau^{2} + 16 \\tau^{2} + 9}{16}$ | yes |\n",
       "| 19 | $\\frac{16 g^{4} \\tau^{2} + 32 g^{3} \\tau^{2} + 16 g^{2} \\tau^{2} + 8 g^{2} \\tau + 8 g \\tau + 12 \\tau + 25}{48}$ |  |\n",
       "| 20 | $\\frac{16 g^{4} \\tau^{2} + 32 g^{2} \\tau^{2} + 8 g^{2} \\tau + 8 \\tau + 17}{32}$ |  |\n",
       "| 21 | $\\frac{16 g^{4} \\tau^{2} - 32 g^{3} \\tau^{2} + 48 g^{2} \\tau^{2} + 8 g^{2} \\tau - 8 g \\tau + 4 \\tau + 9}{16}$ |  |\n",
       "| 22 | $\\frac{16 g^{4} \\tau^{2} - 32 g^{3} \\tau^{2} + 16 g^{2} \\tau^{2} + 8 g^{2} \\tau - 8 g \\tau + 12 \\tau + 25}{48}$ |  |\n",
       "| 23 | $\\frac{\\tau + 2}{4}$ |  |\n",
       "| 24 | $\\frac{16 g^{4} \\tau^{2} - 32 g^{3} \\tau^{2} + 16 g^{2} \\tau^{2} + 8 g^{2} \\tau - 8 g \\tau + 4 \\tau + 9}{16}$ |  |"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Squared-radius formula(s) attaining the seed maximum:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{16 g^{4} \\tau^{2} + 32 g^{2} \\tau^{2} + 8 g^{2} \\tau - 32 g \\tau^{2} + 16 \\tau^{2} + 9}{16}$"
      ],
      "text/plain": [
       "(16*g**4*tau**2 + 32*g**2*tau**2 + 8*g**2*tau - 32*g*tau**2 + 16*tau**2 + 9)/16"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R squared at seed: 0.61843262879000171\n",
      "R at seed: 0.78640487586865947\n",
      "Covering density at seed: 2.3332897756923667\n",
      "Exact values are available in local[\"seed_check\"].\n"
     ]
    }
   ],
   "source": [
    "winning = [group for group in local['radius_groups']\n",
    "           if set(group['branch_ids']) & set(check['farthest_branch_ids'])]\n",
    "rows = ['| Radius group | Squared-radius expression | Attains maximum at seed |',\n",
    "        '|--:|:--|:--|']\n",
    "for group in local['radius_groups']:\n",
    "    marker = 'yes' if group in winning else ''\n",
    "    rows.append(f\"| {group['id']} | ${sp.latex(sp.factor(group['expression']))}$ | {marker} |\")\n",
    "display(Markdown(chr(10).join(rows)))\n",
    "print('Squared-radius formula(s) attaining the seed maximum:')\n",
    "for group in winning:\n",
    "    display(sp.factor(group['expression']))\n",
    "print('R squared at seed:', sp.N(check['R_squared'],17))\n",
    "print('R at seed:', sp.N(check['R'],17))\n",
    "print('Covering density at seed:', sp.N(check['theta'],17))\n",
    "print('Exact values are available in local[\"seed_check\"].')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python (periodic)",
   "language": "python",
   "name": "periodic"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.6"
  },
  "purpose": "Numerical candidate to exact fixed-g decomposition and local symbolic branches"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/nelder-mead.py <==
"""Nelder-Mead optimisation over the 4-periodic family D_{n+1}(a_1, a_2, a_3; tau).

    D_{n+1}(a_1,a_2,a_3) = U_{j=0..3} C_j x (a_j + 2Z),   a_0 = 0,
    C_0 = D_n,  C_1 = 1/2 1 + D_n,  C_2 = e_1 + D_n,  C_3 = e_1 + 1/2 1 + D_n,

with the metric diag(1,...,1,tau); D_{n+1}^+ = D_{n+1}(1/2, 1, 3/2; 1).

Covering radius: for each of the 4 orbit points p_i, enumerate all points within
distance r of p_i (Fincke-Pohst), intersect the bisector halfspaces (Qhull) and take
the largest vertex norm R_i. Stop when 2 R_i <= r, otherwise enlarge r.
This cutoff is sufficient in exact arithmetic; here it is checked numerically.
R = max_i R_i, rho = (shortest difference vector) / 2.  The period lattice
L = D_n x 2 sqrt(tau) Z has det(L) = det(D_n) * 2 sqrt(tau) = 4 sqrt(tau) and contains
4 points of the set per fundamental domain, so the volume per point is det(L)/4 = sqrt(tau).

    covering        Theta = kappa_{n+1} R^{n+1} / sqrt(tau)
    packing-cover.  gamma = R / rho
    quantisation    G = (1/(n+1)) (mean_i int_{V_i} |x|^2) / sqrt(tau)^(1 + 2/(n+1))

Minimised with Nelder-Mead from a start x0 = (a_1, a_2, a_3, tau); the initial simplex
is x0 plus N(0, sigma) perturbations (sigma = variance).
Ambient dimension must be >=4. The numerical search uses tau > min_tau,
with min_tau=1e-3 by default; --min-tau can change this restriction.

    python nelder-mead.py                        # run the reference candidates (n+1 = 5, 6)
    python nelder-mead.py 6 theta 0.25 1 1.25 0.27   # one run: dim, objective, a1 a2 a3 tau
"""

import math
import warnings

import numpy as np
from scipy.optimize import minimize
from scipy.spatial import ConvexHull, HalfspaceIntersection, QhullError


MIN_TAU = 1e-3
DISTANCE_ATOL = 1e-9
GEOMETRY_RTOL = 1e-8
VOLUME_RTOL = 1e-7


def validate_parameters(dim, x):
    """Require ambient dimension >=4 and four finite real parameters."""
    if isinstance(dim, (bool, np.bool_)) or not isinstance(dim, (int, np.integer)) or dim < 4:
        raise ValueError('Ambient dimension must be an integer >=4.')
    x = np.asarray(x, dtype=float)
    if x.shape != (4,) or not np.isfinite(x).all():
        raise ValueError('Expected four finite parameters: a1, a2, a3, tau.')
    return x


def validate_search(kind, min_tau):
    if kind not in ('theta', 'gamma', 'G'):
        raise ValueError("Objective must be 'theta', 'gamma', or 'G'.")
    if not np.isfinite(min_tau) or min_tau < 0:
        raise ValueError('min_tau must be finite and nonnegative.')


def fincke_pohst(B, c, r):
    """Integer vectors v with |v @ B - c| <= r within DISTANCE_ATOL.

    Rows of B are the basis; dim is its full dimension. Enumeration uses
    floating-point arithmetic, including a final distance filter.

    Write the Gram matrix as B B^T = R^T R with R upper triangular and c = y @ B.  Then

        |v @ B - c|^2 = sum_k ( R_kk (v_k - y_k) + sum_{l>k} R_kl (v_l - y_l) )^2
                      = sum_k R_kk^2 (v_k - t_k)^2,
        t_k = y_k - sum_{l>k} R_kl (v_l - y_l) / R_kk,

    and t_k only depends on the coordinates v_{k+1}, ..., v_{dim-1}. So we fix the
    coordinates from the last one down: once v_{k+1..dim-1} are fixed, with `rem` the part
    of r^2 not yet used, v_k must satisfy the coordinate bound R_kk^2 (v_k - t_k)^2 <= rem.
    Candidate vectors are filtered against the distance tolerance afterwards.
    """
    dim = len(B)
    R = np.linalg.cholesky(B @ B.T).T
    y = np.linalg.solve(B.T, c)
    v, out = np.zeros(dim, dtype=int), []

    def search(k, rem):
        t = y[k] - R[k, k + 1:] @ (v[k + 1:] - y[k + 1:]) / R[k, k]
        s = math.sqrt(max(rem, 0.0)) / R[k, k]
        for vk in range(math.ceil(t - s - 1e-9), math.floor(t + s + 1e-9) + 1):
            v[k] = vk
            left = rem - (R[k, k] * (vk - t)) ** 2
            if k == 0:
                out.append(v.copy())
            else:
                search(k - 1, left)

    search(dim - 1, r * r)
    vectors = np.array(out, dtype=int).reshape(-1, dim)
    return vectors[np.linalg.norm(vectors @ B - c, axis=1) <= r + DISTANCE_ATOL]


def point_set(dim, a, tau):
    """Period basis B (rows) and the 4 orbit points, in Euclidean coordinates (x, sqrt(tau) z).

    The metric diag(1,...,1,tau) is turned into the standard one by scaling z with
    sqrt(tau).  The period lattice is L = D_n x 2 sqrt(tau) Z (the layers repeat every
    2 in z), and the point set is the union of the 4 translates reps[j] + L.
    """
    parameters = validate_parameters(dim, [*a, tau])
    if tau <= 0:
        raise ValueError('tau must be positive.')
    a = parameters[:3]
    n = dim - 1
    D = np.zeros((n, n))                       # basis of D_n: e_k - e_{k+1} and e_{n-1} + e_n
    for k in range(n - 1):
        D[k, k], D[k, k + 1] = 1, -1
    D[n - 1, n - 2] = D[n - 1, n - 1] = 1
    B = np.zeros((dim, dim))
    B[:n, :n], B[n, n] = D, 2 * math.sqrt(tau)  # last basis vector: the period 2 in z
    e1, h = np.eye(n)[0], np.full(n, 0.5)
    cosets = [np.zeros(n), h, e1, e1 + h]      # representatives of C_0, C_1, C_2, C_3
    heights = [0.0] + [x % 2 for x in a]       # a_0 = 0; the a_j only matter mod 2
    reps = np.array([np.append(c, math.sqrt(tau) * z) for c, z in zip(cosets, heights)])
    return B, reps


def voronoi_cell(B, reps, i, r, *, diagnostics=None):
    """Vertices of the Voronoi cell of reps[i] (relative to it) and the neighbour vectors used.

    For p = reps[i], return the translated Voronoi cell V(p) - p in coordinates y = x - p:
        V(p) - p = { y : |y| <= |y - (q - p)| for every site q }
                 = { y : y . d <= |d|^2 / 2 for every d = q - p }.
    Each neighbour q contributes one bisector halfspace in these coordinates. Only finitely many
    of them matter, so we take the neighbours with |d| <= r, intersect their halfspaces,
    and check afterwards that r was large enough:

    If every vertex of the computed polytope has norm <= R_i and 2 R_i <= r, then a point q
    with |d| > r has  y . d <= R_i |d| < |d|^2 / 2  for all y in the polytope, i.e. its
    halfspace contains the whole polytope and cannot cut it.  Then the polytope is the
    exact Voronoi cell in exact arithmetic. This implementation checks the condition
    in floating point, without a rigorous error bound. If 2 R_i > r we enlarge r and repeat.
    """
    dim = B.shape[1]
    while True:
        # neighbours: all points q = reps[j] + v @ B with |q - p| <= r, i.e. |v @ B - c| <= r
        diffs = []
        for j in range(4):
            c = reps[i] - reps[j]
            d = fincke_pohst(B, c, r) @ B - c                       # d = q - p
            diffs.append(d[np.linalg.norm(d, axis=1) > 1e-9])       # drop q = p itself
        d = np.vstack(diffs)

        # Halfspaces in Qhull's form [A, b] meaning A y + b <= 0:  y . d - |d|^2/2 <= 0.
        # A box |y_k| <= r is added so the intersection is bounded even if r is too small;
        # a vertex on the box has norm >= r > r/2, so the check below then fails and r grows.
        box = np.hstack([np.vstack([np.eye(dim), -np.eye(dim)]), -r * np.ones((2 * dim, 1))])
        hs = np.vstack([np.hstack([d, -0.5 * (d ** 2).sum(1, keepdims=True)]), box])

        # The origin is strictly inside every halfspace. If Qhull fails, QJ
        # perturbs the dual points to resolve degeneracies. This can split
        # degenerate vertices; the result has no certified error bound.
        try:
            V = HalfspaceIntersection(hs, np.zeros(dim)).intersections
        except QhullError:
            if diagnostics is not None:
                diagnostics['qhull_fallbacks'] = diagnostics.get('qhull_fallbacks', 0) + 1
            V = HalfspaceIntersection(hs, np.zeros(dim), qhull_options="QJ").intersections

        if not np.isfinite(V).all():
            raise ValueError('Qhull returned nonfinite Voronoi vertices.')
        Ri = np.linalg.norm(V, axis=1).max()
        normals = np.linalg.norm(hs[:, :-1], axis=1)
        violation = max(0.0, max(float(np.max((block @ hs[:, :-1].T + hs[:, -1]) / normals))
                                for block in np.array_split(V, max(1, math.ceil(len(V)/256)))))
        if diagnostics is not None:
            diagnostics['max_halfspace_violation'] = max(
                diagnostics.get('max_halfspace_violation', 0.0), violation)
        if violation > GEOMETRY_RTOL * max(1.0, Ri):
            raise ValueError(f'Voronoi halfspace residual exceeds tolerance: {violation:.3g}.')
        if 2 * Ri <= r:                        # numerical radius-cutoff check
            return V, d
        r = max(2 * Ri, 1.25 * r)              # enlarge the neighbour search


def second_moment(V, *, return_volume=False):
    """int |x|^2 over conv(V) (contains 0): cone from 0 over the triangulated boundary.

    Every boundary simplex S together with 0 is a simplex of the cell, and for a simplex
    with vertices 0, w_1, ..., w_dim, the integral is
    vol / ((dim+1)(dim+2)) (sum |w_k|^2 + |sum w_k|^2).
    SciPy triangulates facets with Qt; QJ perturbs the input to handle degeneracy.
    Integrals use the original coordinates. With return_volume=True, also return
    the cone-volume sum so the caller can check the total fundamental volume.
    """
    S = V[ConvexHull(V, qhull_options="QJ").simplices]
    dim = V.shape[1]
    vol = np.abs(np.linalg.det(S)) / math.factorial(dim)
    moment = (vol / ((dim + 1) * (dim + 2)) * ((S ** 2).sum((1, 2)) + (S.sum(1) ** 2).sum(1))).sum()
    return (moment, vol.sum()) if return_volume else moment


def objective(x, dim, kind, *, min_tau=MIN_TAU, diagnostics=None):
    """Numerical theta, gamma or G; return infinity outside tau > min_tau.

    For G, check the four cone-volume sums against det(B), with relative
    tolerance VOLUME_RTOL and absolute tolerance 1e-10.
    """
    validate_search(kind, min_tau)
    x = validate_parameters(dim, x)
    a, tau = x[:3], x[3]
    if tau <= min_tau:
        return np.inf
    B, reps = point_set(dim, a, tau)
    # The 4 orbit points are not equivalent in general, so all 4 cells are needed.
    cells = [voronoi_cell(B, reps, i, r=2.5, diagnostics=diagnostics) for i in range(4)]
    R = max(np.linalg.norm(V, axis=1).max() for V, _ in cells)          # covering radius
    rho = min(np.linalg.norm(d, axis=1).min() for _, d in cells) / 2   # packing radius
    vol = math.sqrt(tau)                       # volume per point = det(B) / 4 = (2 * 2 sqrt(tau)) / 4
    if kind == "theta":                        # vol(unit ball) R^dim / volume per point
        return math.pi ** (dim / 2) / math.gamma(dim / 2 + 1) * R ** dim / vol
    if kind == "gamma":
        return R / rho
    # G = mean(U_i) / (dim vol^(1 + 2/dim)).
    moments, volumes = zip(*(second_moment(V, return_volume=True) for V, _ in cells))
    expected_volume = abs(np.linalg.det(B))
    relative_error = abs(sum(volumes)-expected_volume)/expected_volume
    if diagnostics is not None:
        diagnostics['max_volume_relative_error'] = max(
            diagnostics.get('max_volume_relative_error', 0.0), relative_error)
    if not np.isclose(sum(volumes), expected_volume, rtol=VOLUME_RTOL, atol=1e-10):
        raise ValueError(f'Voronoi volume sum disagrees with det(B): relative error {relative_error:.3g}.')
    U = np.mean(moments)
    return U / (dim * vol ** (1 + 2 / dim))


def optimise(dim, kind, x0, sigma=1e-4, seed=0, rounds=4, *, min_tau=MIN_TAU,
             maxiter=3000, xatol=1e-10, fatol=1e-9, return_info=False):
    """Nelder-Mead from x0 with a N(0, sigma) simplex.  It is restarted from the best point
    with a 100x smaller variance each round; the simplex may stall near a
    nonsmooth local minimum. Stopping tolerances do not certify objective accuracy.
    Return (x, f), or (x, f, info) with termination and geometry diagnostics when
    return_info=True. Otherwise warn for each round that did not converge.
    """
    validate_search(kind, min_tau)
    x = validate_parameters(dim, x0).copy()
    if x[3] <= min_tau:
        raise ValueError('Initial tau must be greater than min_tau.')
    if not np.isfinite(sigma) or sigma <= 0:
        raise ValueError('sigma must be positive and finite.')
    for name, value in [('rounds', rounds), ('maxiter', maxiter)]:
        if isinstance(value, bool) or not isinstance(value, (int, np.integer)) or value < 1:
            raise ValueError(f'{name} must be a positive integer.')
    if any(not np.isfinite(v) or v <= 0 for v in (xatol, fatol)):
        raise ValueError('xatol and fatol must be positive and finite.')
    diagnostics = {'qhull_fallbacks': 0, 'max_halfspace_violation': 0.0}
    history = []
    def evaluate(parameters):
        return objective(parameters, dim, kind, min_tau=min_tau, diagnostics=diagnostics)
    rng = np.random.default_rng(seed)
    f = evaluate(x)
    for k in range(rounds):
        # initial simplex: x and 4 random perturbations with variance sigma / 100^k
        simplex = np.vstack([x, x + math.sqrt(sigma / 100 ** k) * rng.standard_normal((4, 4))])
        res = minimize(evaluate, x, method="Nelder-Mead",
                       options={"initial_simplex": simplex, "xatol": xatol, "fatol": fatol, "maxiter": maxiter})
        history.append(dict(round=k+1, success=bool(res.success), status=int(res.status),
                            message=str(res.message), nit=int(res.nit), nfev=int(res.nfev)))
        if not res.success and not return_info:
            warnings.warn(f'Round {k+1}: {res.message}', RuntimeWarning, stacklevel=2)
        if res.fun < f:
            x, f = res.x, res.fun
    info = dict(rounds=history, geometry=diagnostics, min_tau=min_tau, xatol=xatol, fatol=fatol)
    return (x, f, info) if return_info else (x, f)


# Reference candidates in the (g, 1, 1+g) family, with perturbed starts.
REFERENCE_CASES = [
    # dim, objective, start (a1, a2, a3, tau),     expected value
    (5, "theta", (0.52, 1.0, 1.48, 0.30), 20 * 2 ** 0.25 * math.sqrt(5) * math.pi ** 2 / 243),  # tau = 2 sqrt2 / 9
    (5, "gamma", (0.52, 1.0, 1.48, 0.25), 9 / (2 * math.sqrt(10))),                             # tau = 4/15
    (5, "G",     (0.52, 1.0, 1.48, 0.24), 0.0756111285),                                        # tau = 0.2469028
    (6, "theta", (0.24, 1.0, 1.26, 0.28), 2.3332897757),                                        # g = 0.2531515
    # The next reference candidate lies at the end of a narrow valley where two shortest distances tie
    # (4 tau = g^2 tau + 5/4); Nelder-Mead creeps along it slowly, so start close.
    (6, "gamma", (0.383, 1.0, 1.383, 0.323), 1.4090378067),                                     # g = 0.3855478
]

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('run', nargs='*', help='DIM {theta,gamma,G} A1 A2 A3 TAU; omit to run reference cases')
    parser.add_argument('--min-tau', type=float, default=MIN_TAU, help='Require tau above this bound (default: %(default)s)')
    parser.add_argument('--rounds', type=int, default=4)
    parser.add_argument('--maxiter', type=int, default=3000)
    args = parser.parse_args()
    if args.run:
        if len(args.run) != 6:
            parser.error('Expected DIM OBJECTIVE A1 A2 A3 TAU.')
        try:
            dim, kind = int(args.run[0]), args.run[1]
            x0 = validate_parameters(dim, [float(s) for s in args.run[2:]])
            validate_search(kind, args.min_tau)
        except ValueError as error:
            parser.error(str(error))
        cases = [(dim, kind, x0, None)]
    else:
        cases = REFERENCE_CASES
    for dim, kind, x0, expected in cases:
        try:
            x, f, info = optimise(dim, kind, x0, min_tau=args.min_tau, rounds=args.rounds,
                                  maxiter=args.maxiter, return_info=True)
        except ValueError as error:
            parser.error(str(error))
        a = x[:3] % 2
        reference = '' if expected is None else f' (reference {expected:.17g})'
        print(f"dim {dim} {kind}: {f:.17g}{reference}  "
              f"a = ({a[0]:.17g}, {a[1]:.17g}, {a[2]:.17g})  tau = {x[3]:.17g}", flush=True)
        for record in info['rounds']:
            print(f"  Round {record['round']}: success={record['success']}, "
                  f"iterations={record['nit']}, evaluations={record['nfev']}; {record['message']}")
        print('  Geometry diagnostics:', info['geometry'])


==> anc/requirements.txt <==
# Symbolic geometry, numerical checks and plotting
sympy>=1.14,<2
numpy>=2,<3
scipy>=1.17,<2
matplotlib>=3.10,<4

# Notebook display and execution
ipython>=9,<10
ipykernel>=6,<8
nbformat>=5,<6
nbclient>=0.10,<1


==> anc/symbolic_geometry.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "7190a400",
   "metadata": {},
   "source": [
    "# Symbolic chamber geometry for $0\\le g\\le 1/2$\n",
    "\n",
    "This notebook uses `symbolic_geometry.py` for the geometry and objectives of\n",
    "\n",
    "$$\n",
    "X_g=D_d\\cup((1/2,\\ldots,1/2,g)+D_d),\\qquad\n",
    "H_\\tau=\\operatorname{diag}(1,\\ldots,1,\\tau).\n",
    "$$\n",
    "\n",
    "Here `dimension` is the **ambient dimension** $d=n+1\\ge4$,\n",
    "with $n\\ge3$ horizontal coordinates and one vertical coordinate $z$.\n",
    "Dimension three is not supported, including at $g=1/2$.\n",
    "Choose a fixed exact rational `g_value`; $\\tau>0$ remains symbolic.\n",
    "The script also exposes the matrix with symbolic $g$.\n",
    "\n",
    "For general $g$, use the manuscript's nine sites and the chamber\n",
    "$\\mathcal C_D=\\{x_1\\ge\\cdots\\ge x_{n-1}\\ge|x_n|\\}$.\n",
    "At $g=1/2$, the symmetry $(x_n,z)\\mapsto(-x_n,-z)$ permits the smaller\n",
    "chamber $x_1\\ge\\cdots\\ge x_n\\ge0$, which is selected automatically.\n",
    "All vertices below are **vertices of the chamber polytope**. Some lie on\n",
    "chamber walls and are not vertices of the full Voronoi cell.\n",
    "\n",
    "The equality between this chamber polytope and the Voronoi chamber is the\n",
    "nine-site reduction proved in the manuscript. The two types of Voronoi cells\n",
    "are congruent via $x\\mapsto t_g-x$; the coordinate volume per point is one."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c21ed5f2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "from pathlib import Path\n",
    "import sympy as sp\n",
    "from IPython.display import display, Math, Markdown\n",
    "\n",
    "# Locate the module from the working directory (code/ or the repository root).\n",
    "# The selected Jupyter kernel determines the Python environment.\n",
    "code_directory = Path.cwd() if Path('symbolic_geometry.py').exists() else Path.cwd() / 'code'\n",
    "sys.path.insert(0, str(code_directory.resolve()))\n",
    "import symbolic_geometry as sg\n",
    "\n",
    "dimension = 7  # Ambient dimension d >= 4.\n",
    "n = dimension - 1  # Number of horizontal coordinates; d = n+1.\n",
    "g_value = sp.Rational(1, 2)  # Exact rational in [0,1/2], e.g. sp.Rational(1, 4).\n",
    "QUANTIZER = False           # True enables exact pulling triangulation and moment integration.\n",
    "LOG_PLOTS = False\n",
    "SAVE_OUTPUT = False        # Optional PNG/SVG and PGFPlots data; filenames include g.\n",
    "tau = sg.tau\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "356c4d06",
   "metadata": {},
   "source": [
    "## Representative sites and the symbolic system\n",
    "\n",
    "Each site $v$ gives $2v^TH_\\tau q\\le v^TH_\\tau v$.\n",
    "For general $g$ there are nine site inequalities and $n$ chamber inequalities.\n",
    "The symmetry group has order $n!2^{n-1}$.\n",
    "At $g=1/2$, the smaller chamber has twice this symmetry order and one\n",
    "fewer site inequality.\n",
    "\n",
    "Substitute $w=\\tau z$. Then\n",
    "\n",
    "$$\n",
    "A(g)(x_1,\\ldots,x_n,w)^T\\le b_0+\\tau b_1(g),\n",
    "$$\n",
    "\n",
    "where $A(g)$ is independent of $\\tau$ and $b_1(g)$ is quadratic in $g$.\n",
    "The following display keeps $g$ symbolic, regardless of the chosen fixed value."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "e0a42e42",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2 e_d: D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0 & 0 & 0 & 0 & 0 & -2\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[0, 0, 0, 0, 0, 0, -2]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 e_d: D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0 & 0 & 0 & 0 & 0 & 2\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[0, 0, 0, 0, 0, 0, 2]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1/2,...,1/2,-1/2,g-1): t_g + D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & - \\frac{1}{2} & g - 1\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[1/2, 1/2, 1/2, 1/2, 1/2, -1/2, g - 1]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1/2,...,1/2,g-2): t_g + D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & g - 2\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[1/2, 1/2, 1/2, 1/2, 1/2, 1/2, g - 2]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1/2,...,1/2,g): t_g + D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & g\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[1/2, 1/2, 1/2, 1/2, 1/2, 1/2, g]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1/2,...,1/2,-1/2,g+1): t_g + D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & - \\frac{1}{2} & g + 1\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[1/2, 1/2, 1/2, 1/2, 1/2, -1/2, g + 1]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "e_1-e_d: D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1 & 0 & 0 & 0 & 0 & 0 & -1\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[1, 0, 0, 0, 0, 0, -1]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "e_1+e_d: D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1 & 0 & 0 & 0 & 0 & 0 & 1\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[1, 0, 0, 0, 0, 0, 1]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "e_1+e_2: D_dim\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1 & 1 & 0 & 0 & 0 & 0 & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[1, 1, 0, 0, 0, 0, 0]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A(g), in (x,w) coordinates:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0 & 0 & 0 & 0 & 0 & -1\\\\0 & 0 & 0 & 0 & 0 & 0 & 1\\\\1 & 1 & 1 & 1 & 1 & -1 & 2 g - 2\\\\1 & 1 & 1 & 1 & 1 & 1 & 2 g - 4\\\\1 & 1 & 1 & 1 & 1 & 1 & 2 g\\\\1 & 1 & 1 & 1 & 1 & -1 & 2 g + 2\\\\1 & 0 & 0 & 0 & 0 & 0 & -1\\\\1 & 0 & 0 & 0 & 0 & 0 & 1\\\\1 & 1 & 0 & 0 & 0 & 0 & 0\\\\-1 & 1 & 0 & 0 & 0 & 0 & 0\\\\0 & -1 & 1 & 0 & 0 & 0 & 0\\\\0 & 0 & -1 & 1 & 0 & 0 & 0\\\\0 & 0 & 0 & -1 & 1 & 0 & 0\\\\0 & 0 & 0 & 0 & -1 & 1 & 0\\\\0 & 0 & 0 & 0 & -1 & -1 & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[ 0,  0,  0,  0,  0,  0,      -1],\n",
       "[ 0,  0,  0,  0,  0,  0,       1],\n",
       "[ 1,  1,  1,  1,  1, -1, 2*g - 2],\n",
       "[ 1,  1,  1,  1,  1,  1, 2*g - 4],\n",
       "[ 1,  1,  1,  1,  1,  1,     2*g],\n",
       "[ 1,  1,  1,  1,  1, -1, 2*g + 2],\n",
       "[ 1,  0,  0,  0,  0,  0,      -1],\n",
       "[ 1,  0,  0,  0,  0,  0,       1],\n",
       "[ 1,  1,  0,  0,  0,  0,       0],\n",
       "[-1,  1,  0,  0,  0,  0,       0],\n",
       "[ 0, -1,  1,  0,  0,  0,       0],\n",
       "[ 0,  0, -1,  1,  0,  0,       0],\n",
       "[ 0,  0,  0, -1,  1,  0,       0],\n",
       "[ 0,  0,  0,  0, -1,  1,       0],\n",
       "[ 0,  0,  0,  0, -1, -1,       0]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Columns b0 and b1(g):\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 1\\\\0 & 1\\\\\\frac{3}{2} & g^{2} - 2 g + 1\\\\\\frac{3}{2} & g^{2} - 4 g + 4\\\\\\frac{3}{2} & g^{2}\\\\\\frac{3}{2} & g^{2} + 2 g + 1\\\\\\frac{1}{2} & \\frac{1}{2}\\\\\\frac{1}{2} & \\frac{1}{2}\\\\1 & 0\\\\0 & 0\\\\0 & 0\\\\0 & 0\\\\0 & 0\\\\0 & 0\\\\0 & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[  0,              1],\n",
       "[  0,              1],\n",
       "[3/2, g**2 - 2*g + 1],\n",
       "[3/2, g**2 - 4*g + 4],\n",
       "[3/2,           g**2],\n",
       "[3/2, g**2 + 2*g + 1],\n",
       "[1/2,            1/2],\n",
       "[1/2,            1/2],\n",
       "[  1,              0],\n",
       "[  0,              0],\n",
       "[  0,              0],\n",
       "[  0,              0],\n",
       "[  0,              0],\n",
       "[  0,              0],\n",
       "[  0,              0]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "symbolic_system = sg.build_system(dimension, sg.g)\n",
    "for (label, site), coset in zip(symbolic_system['sites'], symbolic_system['cosets']):\n",
    "    print(f'{label}: {coset}')\n",
    "    display(site.T)\n",
    "print('A(g), in (x,w) coordinates:')\n",
    "display(symbolic_system['A_w'])\n",
    "print('Columns b0 and b1(g):')\n",
    "display(symbolic_system['b0'].row_join(symbolic_system['b1']))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "94df727f",
   "metadata": {},
   "source": [
    "## Fix $g$ and enumerate the $\\tau$-intervals\n",
    "\n",
    "For every independent active basis $I$, solve\n",
    "$A_Ic=b_{0,I}$ and $A_Id=b_{1,I}$. The vertex is $u(\\tau)=c+\\tau d$ in\n",
    "$(x,w)$ coordinates. Its full feasibility interval follows from\n",
    "$(b_0-Ac)+\\tau(b_1-Ad)\\ge0$.\n",
    "\n",
    "The script checks every basis, merges equal affine branches, retains singleton\n",
    "feasibility intervals, and records the positive breakpoint values.\n",
    "The active inequalities are those whose slack is identically zero. Feasibility\n",
    "and full rank follow from the preceding interval and nonsingular-basis construction."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "802ea1ab",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Ambient dimension: 7 ; fixed g: 1/2\n",
      "Chamber: smaller g=1/2 chamber\n",
      "Symmetry order: 46080\n",
      "Chamber coordinate volume: 1/46080\n",
      "Bases checked: 3432\n",
      "Nonsingular systems: 1199\n",
      "Feasible bases: 236\n",
      "Distinct affine branches: 165\n",
      "Positive geometry breakpoints: [2/5, 4/7, 2/3, 1, 2, 4]\n"
     ]
    },
    {
     "data": {
      "text/markdown": [
       "| Geometry interval | Chamber vertices |\n",
       "|:--|--:|\n",
       "| $(0,\\frac{2}{5})$ | 80 |\n",
       "| $(\\frac{2}{5},\\frac{4}{7})$ | 87 |\n",
       "| $(\\frac{4}{7},\\frac{2}{3})$ | 84 |\n",
       "| $(\\frac{2}{3},1)$ | 70 |\n",
       "| $(1,2)$ | 44 |\n",
       "| $(2,4)$ | 40 |\n",
       "| $(4,\\infty)$ | 14 |"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "result = sg.geometry(dimension, g_value, quantizer=QUANTIZER)\n",
    "system = result['system']\n",
    "print('Ambient dimension:', dimension, '; fixed g:', g_value)\n",
    "print('Chamber:', system['chamber'])\n",
    "print('Symmetry order:', system['symmetry_order'])\n",
    "print('Chamber coordinate volume:', system['chamber_coordinate_volume'])\n",
    "print('Bases checked:', result['subsets_checked'])\n",
    "print('Nonsingular systems:', result['nonsingular_systems'])\n",
    "print('Feasible bases:', result['feasible_bases'])\n",
    "print('Distinct affine branches:', len(result['branches']))\n",
    "print('Positive geometry breakpoints:', result['breakpoints'])\n",
    "rows = ['| Geometry interval | Chamber vertices |', '|:--|--:|']\n",
    "for part in result['open_intervals']:\n",
    "    left, right = part['interval']\n",
    "    rows.append(f'| $({sp.latex(left)},{sp.latex(right)})$ | {len(part[\"points\"])} |')\n",
    "display(Markdown('\\n'.join(rows)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "81b51431",
   "metadata": {},
   "source": [
    "## Inspect one affine vertex and all its slacks\n",
    "\n",
    "The selected branch comes from the first open interval. Its coordinates and\n",
    "slacks are exact; changing `branch` below lets you inspect any retained branch.\n",
    "The last entry is $w$, so its squared distance is\n",
    "$\\sum_{i=1}^{n}u_i^2+w^2/\\tau$. Basis row numbers are one-based.\n",
    "\n",
    "For the general chamber, the same active basis is also solved with $g$ left symbolic, giving the rational-in-$g$, affine-in-$\\tau$ formula and its full slack conditions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "63499980",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Branch: 6 ; feasibility interval: (0, 1)\n",
      "Active bases (one-based rows): [(1, 9, 10, 11, 12, 13, 14)]\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle u = \\left[\\begin{matrix}0\\\\0\\\\0\\\\0\\\\0\\\\0\\\\- \\tau\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Eq(u, Matrix([\n",
       "[   0],\n",
       "[   0],\n",
       "[   0],\n",
       "[   0],\n",
       "[   0],\n",
       "[   0],\n",
       "[-tau]]))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "All feasibility slacks, required to be nonnegative:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0\\\\2 \\tau\\\\\\frac{3}{2} - \\frac{3 \\tau}{4}\\\\\\frac{3}{2} - \\frac{3 \\tau}{4}\\\\\\frac{5 \\tau}{4} + \\frac{3}{2}\\\\\\frac{1}{2} - \\frac{\\tau}{2}\\\\\\frac{3 \\tau}{2} + \\frac{1}{2}\\\\1\\\\0\\\\0\\\\0\\\\0\\\\0\\\\0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[            0],\n",
       "[        2*tau],\n",
       "[3/2 - 3*tau/4],\n",
       "[3/2 - 3*tau/4],\n",
       "[5*tau/4 + 3/2],\n",
       "[  1/2 - tau/2],\n",
       "[3*tau/2 + 1/2],\n",
       "[            1],\n",
       "[            0],\n",
       "[            0],\n",
       "[            0],\n",
       "[            0],\n",
       "[            0],\n",
       "[            0]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Squared norm:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\tau$"
      ],
      "text/plain": [
       "tau"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "branch = result['open_intervals'][0]['records'][0]\n",
    "u = branch['c'] + tau * branch['d']\n",
    "print('Branch:', branch['id'], '; feasibility interval:', branch['interval'])\n",
    "print('Active bases (one-based rows):', branch['bases'])\n",
    "display(sp.Eq(sp.MatrixSymbol('u',dimension,1),u))\n",
    "print('All feasibility slacks, required to be nonnegative:')\n",
    "display(branch['s0'] + tau * branch['s1'])\n",
    "print('Squared norm:')\n",
    "display(sp.factor(sg.squared_norm(u, scaled=True)))\n",
    "\n",
    "if not system['reduced_chamber']:\n",
    "    symbolic_branch = sg.solve_basis(symbolic_system,\n",
    "                                    [i-1 for i in branch['bases'][0]])\n",
    "    print('The same vertex with g left symbolic:')\n",
    "    display(symbolic_branch['c'] + tau*symbolic_branch['d'])\n",
    "    print('Required nonzero determinant:', symbolic_branch['determinant'])\n",
    "    print('General-g feasibility slacks (all must be nonnegative):')\n",
    "    display(symbolic_branch['s0'] + tau*symbolic_branch['s1'])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e1b2c099",
   "metadata": {},
   "source": [
    "## Covering and packing objectives\n",
    "\n",
    "The norm is invariant under the chamber symmetries, so its maximum over chamber\n",
    "vertices gives the full cell's covering radius. With $g$ fixed,\n",
    "\n",
    "$$\n",
    "R^2=\\max_v v^TH_\\tau v,\\qquad\n",
    "\\lambda^2=\\min\\{2,1+\\tau,4\\tau,n/4+g^2\\tau\\}.\n",
    "$$\n",
    "\n",
    "The point density is $1/\\sqrt\\tau$, giving\n",
    "\n",
    "$$\n",
    "\\gamma=2\\sqrt{R^2/\\lambda^2},\\qquad\n",
    "\\Theta=\\frac{\\pi^{d/2}}{\\Gamma(1+d/2)}\\frac{(R^2)^{d/2}}{\\sqrt\\tau}.\n",
    "$$\n",
    "\n",
    "The exact upper envelope can change inside a geometry interval, so these\n",
    "performance intervals may be finer. No optimality claim follows from a plotted\n",
    "sample minimum."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "0b5e2a4f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "| Performance interval | $R^2$ | $\\lambda^2$ | $\\Theta$ |\n",
       "|:--|:--|:--|:--|\n",
       "| $(0,\\frac{1}{3})$ | $\\frac{\\tau}{16} + \\frac{3}{4}$ | $4 \\tau$ | $\\frac{16 \\pi^{3} \\left(\\frac{\\tau}{16} + \\frac{3}{4}\\right)^{\\frac{7}{2}}}{105 \\sqrt{\\tau}}$ |\n",
       "| $(\\frac{1}{3},\\frac{2}{5})$ | $\\frac{\\tau}{16} + \\frac{3}{4}$ | $\\tau + 1$ | $\\frac{16 \\pi^{3} \\left(\\frac{\\tau}{16} + \\frac{3}{4}\\right)^{\\frac{7}{2}}}{105 \\sqrt{\\tau}}$ |\n",
       "| $(\\frac{2}{5},\\operatorname{CRootOf} {\\left(41 x^{2} - 37 x + 8, 1\\right)})$ | $\\frac{\\tau}{16} + \\frac{3}{4}$ | $\\tau + 1$ | $\\frac{16 \\pi^{3} \\left(\\frac{\\tau}{16} + \\frac{3}{4}\\right)^{\\frac{7}{2}}}{105 \\sqrt{\\tau}}$ |\n",
       "| $(\\operatorname{CRootOf} {\\left(41 x^{2} - 37 x + 8, 1\\right)},\\frac{4}{7})$ | $\\frac{41 \\tau^{2}}{16} - \\frac{9 \\tau}{4} + \\frac{5}{4}$ | $\\tau + 1$ | $\\frac{16 \\pi^{3} \\left(\\frac{41 \\tau^{2}}{16} - \\frac{9 \\tau}{4} + \\frac{5}{4}\\right)^{\\frac{7}{2}}}{105 \\sqrt{\\tau}}$ |\n",
       "| $(\\frac{4}{7},\\operatorname{CRootOf} {\\left(81 x^{2} - 55 x + 4, 1\\right)})$ | $\\frac{54 \\tau^{3} - 11 \\tau^{2} + 76 \\tau + 16}{144 \\tau}$ | $\\tau + 1$ | $\\frac{\\pi^{3} \\left(54 \\tau^{3} - 11 \\tau^{2} + 76 \\tau + 16\\right)^{\\frac{7}{2}}}{235146240 \\tau^{4}}$ |\n",
       "| $(\\operatorname{CRootOf} {\\left(81 x^{2} - 55 x + 4, 1\\right)},\\frac{2}{3})$ | $\\frac{69 \\tau^{2}}{16} - 5 \\tau + \\frac{9}{4}$ | $\\tau + 1$ | $\\frac{16 \\pi^{3} \\left(\\frac{69 \\tau^{2}}{16} - 5 \\tau + \\frac{9}{4}\\right)^{\\frac{7}{2}}}{105 \\sqrt{\\tau}}$ |\n",
       "| $(\\frac{2}{3},1)$ | $\\frac{3 \\tau^{2}}{2} - 2 \\tau + \\frac{3}{2}$ | $\\frac{\\tau}{4} + \\frac{3}{2}$ | $\\frac{16 \\pi^{3} \\left(\\frac{3 \\tau^{2}}{2} - 2 \\tau + \\frac{3}{2}\\right)^{\\frac{7}{2}}}{105 \\sqrt{\\tau}}$ |\n",
       "| $(1,2)$ | $\\frac{\\tau^{2} + 2 \\tau + 1}{4 \\tau}$ | $\\frac{\\tau}{4} + \\frac{3}{2}$ | $\\frac{\\pi^{3} \\left(\\tau^{2} + 2 \\tau + 1\\right)^{\\frac{7}{2}}}{840 \\tau^{4}}$ |\n",
       "| $(2,4)$ | $\\frac{\\tau^{2} + 2 \\tau + 1}{4 \\tau}$ | $2$ | $\\frac{\\pi^{3} \\left(\\tau^{2} + 2 \\tau + 1\\right)^{\\frac{7}{2}}}{840 \\tau^{4}}$ |\n",
       "| $(4,\\infty)$ | $\\frac{\\tau^{2} + 20 \\tau + 4}{16 \\tau}$ | $2$ | $\\frac{\\pi^{3} \\left(\\tau^{2} + 20 \\tau + 4\\right)^{\\frac{7}{2}}}{107520 \\tau^{4}}$ |"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "rows = [r'| Performance interval | $R^2$ | $\\lambda^2$ | $\\Theta$ |',\n",
    "        '|:--|:--|:--|:--|']\n",
    "for part in result['performance_intervals']:\n",
    "    values = [f\"$({sp.latex(part['lo'])},{sp.latex(part['hi'])})$\"]\n",
    "    values += [f'${sp.latex(part[key])}$' for key in ('R_squared','lambda_squared','theta')]\n",
    "    rows.append('| ' + ' | '.join(values) + ' |')\n",
    "display(Markdown('\\n'.join(rows)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "edb664c3",
   "metadata": {},
   "source": [
    "## Optional quantizer and plots\n",
    "\n",
    "When `QUANTIZER=True`, the script also computes pulling triangulations,\n",
    "checks their total volume, and integrates the squared norm exactly on each\n",
    "interval. The fixed face structure ensures nondegeneracy of the simplices.\n",
    "\n",
    "Let $W$ denote the symmetry subgroup used for the selected chamber\n",
    "$\\mathcal C$, and let $|W|$ denote its order. It consists of the even signed\n",
    "permutations of the horizontal coordinates, together with the additional\n",
    "symmetry at $g=1/2$ when the smaller chamber is used. For the general chamber,\n",
    "$|W|=n!2^{n-1}$; for the smaller $g=1/2$ chamber, $|W|=n!2^n$.\n",
    "\n",
    "The quantity $J=J_g(\\tau)$ is the **unnormalized second moment of the\n",
    "chamber polytope** $P_\\tau(g)=V_\\tau(g)\\cap\\mathcal C$ about the origin:\n",
    "\n",
    "$$\n",
    "J_g(\\tau)\n",
    "=\\int_{P_\\tau(g)}q^TH_\\tau q\\,\\mathrm dq.\n",
    "$$\n",
    "\n",
    "Here $q=(x_1,\\ldots,x_n,z)$, and the integral uses the original\n",
    "$(x,z)$ coordinate measure. The substitution $w=\\tau z$ is used for the\n",
    "vertex computation. Symmetry gives the whole-cell coordinate moment\n",
    "$I_g(\\tau)=|W|J_g(\\tau)$. Since the whole cell has coordinate volume one,\n",
    "the normalized second moment is\n",
    "\n",
    "$$\n",
    "G_g(\\tau)=\\frac{|W|J_g(\\tau)}{d\\,\\tau^{1/d}}.\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "fea2091a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Quantizer integration is disabled; set QUANTIZER=True above to enable it.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/MAAAFpCAYAAADQnnivAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjExLjIsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvgI3uAAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAkopJREFUeJzt3QV0FGcXBuBLXIjhhOCuxd3dKQ7FoUgLpZSiLRRrof5TWgrFraW0uLu7W6DBggeHuGf/c78wyybZJOuzs/s+58zJ2sjenczMnc+yqFQqFQEAAAAAAACAYjjIvQEAAAAAAAAAoB8k8wAAAAAAAAAKg2QeAAAAAAAAQGGQzAMAAAAAAAAoDJJ5AAAAAAAAAIVBMg8AAAAAAACgMEjmAQAAAAAAABQGyTwAAAAAAACAwiCZBwCwIsuWLaM+ffqQrbC17wPymDt3Lg0ePDjTz2F/MwziBgCgTE5ybwAAgK36559/xMSyZMlCbm5u5OfnR6VLl6amTZtS8eLF08xz8eJF2rBhA9kKOb/PF198QTdu3Ej3/R9//JEKFSpE1ighIYH2799P69evpxcvXtBnn31GderUSffzKpWK+vbtS127dqX27duL186ePUs7duyg27dvU/bs2al69erifQcH5d3HP3PmDO3cuTPTz9na/4+lIG4AAMqEZB4AwEyuXbtG69ato59//pny589P8fHx9OTJE9q9ezeNHDmS2rRpQ3/88Qflzp1bPc+AAQOoYcOGNvObyPl9mjVrRpUrV07xWlJSEvXv35+cnJwoR44cZI1Onz5NHTp0oAoVKpC/v7/Yh7p06ZLhPKdOnaJVq1aJpJ/xvsX7We/evalRo0b06NEjsc999913tGvXLsqZMyfZIlv7/7EUxA0AQJmQzAMAWCCpLFeunPo5J1xc0sivt2jRQiRirq6u4r333ntPTLZCzu/DSWxqXLobHR1NQ4cOpaxZs5I1Kly4MF29elWUpq9du1ZUgc7Mpk2bKCAgQH3zIiYmho4dOyZK4yXvv/++uEEwadIkcRPJFtna/4+lIG4AAMqEZB4AQAbVqlWjmTNn0vDhw2nJkiX00Ucfidc5cdu3bx+tXLkyRXthrga7cOFCUW2fE1IvLy/6+OOPqWTJkuIz//77ryhxdXZ2FqVsmkmchGsG8OcOHz5M4eHhVLRoURo4cGCKquaa6+IEcfPmzaJaNieCXNqrKTExUZQaHz16lN68eSOW16NHD/U2pfd9WFhYmHjv/Pnzooo4JxO83dwMwZBt0RXHmg0ZMoQM9fjxY5EMc/X1IkWKiN+Bb84sX76cli5dKn4bYxhSas7x4dJ8CVfP9/HxSfGZMmXKiBsF/PtrevDggbjB1KpVKxo0aFCG69H8TdasWaPe5zp27EgtW7ZM8dmNGzeK2gJSMxNvb29xs4H7UODHqZsV8L4k7Zu8rbwtGcUiMjKSxo8fL27OfP/99+LmR2b/P7rsR8b+vrp8l8z2f95+3s7FixeniRUvd86cOTRjxgzRZMeQ/23+bbZt20a+vr70ww8/WEXcAABAf8prOAcAYCM48WV8kZxR21W+IN6yZYsoUeWL9bp164q24DVq1KCbN2/S559/TgcOHKDatWuLxKxevXpiOZpevnxJNWvWpNGjR4sq/9xmPzAwkMqWLSvmTb2ur7/+Wlzs87o4UWjbtq24KNfE7a8//fRTyps3LzVv3lxc6Hfr1k1U787o+/DFPtdU+PXXX0USU6VKFZG0cNLDTRMM2RZdcAw4KeGEMnX1e13x9nHpNi+H48kJM3/nQ4cOiQQuNjZW/dmDBw+K6vG6TFeuXCFD8T5w/fr1FMl86kSecZLHCRcncJpCQ0PFtl+4cCHTdUm/ycSJE0Xyx78Ja926NU2ePDnFZznR5H2cJ/6O/JyT0KpVq4ptkTx//lzcfOLkL1u2bNS4cWOR7HIfAc+ePdO6HdxsoH79+mK/4H2aE/nM/n902Y/0+X210eW76LL/c38aXCtj9erVadbBzXa41oXU54a+/9tffvklbd26VWzn69evrSJuAABgIBUAAJjFlClTVHyYvXLlSrqfyZUrl6po0aLq559++qnK09MzxWf69euncnFxUX3//ffq1+Li4sS8VatWVc2YMUP9enx8vCpv3ryqnj17plhG165dVT4+PqoHDx6keL179+6qgIAAsTzNdc2cOTPF55o1a6YqXLiw+vmjR4/Ed1u2bFmKzyUkJKiePXuW4fdp3LixKlu2bKoXL16oXwsNDVX5+/uL75P6e2e2LbqaPXu22Ob58+erDFW/fn0Rr4iICPVrISEhqhw5cohlP3/+XP360qVLxWu6THv27NG6vn///Ve8v3r16nS36YcffhC/rfQbpmfMmDFiWb/99luK1zn2vJ4LFy5k+v2l32Tq1KkpXv/qq69UWbJkUZ07dy7D+V+9eqXy8PBQzZo1S/1ax44dxT5y9+7dNNsVFRWlXm/u3LnF4/Pnz6vy5cunqlmzpurp06cp5sno/0eX/Uif31cbXb6Lrvt/2bJlVdWrV0+xnCdPnqicnJxU48ePN/h/m38rSXR0tFXEDQAADIOSeQAAGbm7u1NUVFSmn4uLi0sxNBdXba5Vq5bosVyqos+4YzcuodcsZeUq8Fzt+oMPPhDtqjV9+OGH9PDhQzp58mSKdWkuk3FpX3BwsChlZC4uLqIknqtZa5ayOjo6Zlg1mksuuZd2rmotlaYyrkrM28Lf59atW3ptiz5V7LmdPMfBEFyyyjUj+vXrR56enurX8+TJI0qmtbXZ56rPukxcqmkoLg3lKvK8T6SHS0d/+uknUWtj2LBhKd7j2HPJecWKFXVaH/8mXPKsiTvX4+ri0ugNmqW7XBLMHfFxTQ7eh3kfuXz5snj/1atXYvs5pgULFkyzXfz/kfq78nfgkm4udc6VK5fO25zZfqTv75uaLt9Fn/2fq+ZzZ4jcf4JkxYoVoho/V6E3xf82j7Ahd9wAAMBwaDMPACAjTgBSX/hrw21pU1eP5mSA26FqJgXS60+fPlU/5+SA27fzRT1Xeeaki/FfrmLN7t+/n+G6pASde+PnxIN7gue2tlzdmpMJvrHAvYh3796dSpUqle73uHv3rvirbVi+EiVKiL+cKBQrVkznbdEFJ0mcQHKCY2jbXWnbuT1watxGOTX+XXX5bY3Bw9YdP36c/vrrr3Q/s2fPHurVqxeVL19etJXmZNoYHL/UN2x4n+PfiX87ybfffiuGB+Qh8xo0aCCqXvMNIN4PpUSQq5zzCANS2++McHXyTp06iZtVf//9t2iHrytd9iN9f9/UdPku+uz/HLcJEyaIm1BctZ5x23O+mSF9Vt//bQ8PD5FkW1PcAADAcEjmAQBkwu2cuVSb2xBnhkvCU+NkJr3XOamQSCW2XPKqraSMS0u5Q77M1sU0l8ttdLnTrr1794pO8LgTLe6Ui5MPTkQy+h7caZm2Ds2Y1LO/PtuSGW6TbGzHdxltu7baFdxm/rffftNp2VOmTBHJtr647TMn51wyrw23WeYOyzh55N+J23Ebi3vK59hrjlfPySO/Lv12/FtOnTpVxHv+/Pkp5ucbKhLNz2eGbxhwjQCOFbfP57bcutJlP9L3901Nl++iz/7P35d/O+6Ujm+M8A0pPmZotlfX939b3xtZlogbAAAYDsk8AIBMpNI2TojNiUsKuQSNO6HKbLxyfXHJHVef5olL6qWOvdJL5rmne65uzMPxpcavcTMBQ5LajHCSwR2JcWdjmomNvrjGAVdLPnfuXJr3uFfy1LjEkqu364KrvhvyvblaN1fn11ZD4cSJE6KzMu7Bnqt2m2psee4EjWs5aFbL5w78OJmvVKmSusYA72+pvxPHSSoxlvZNLrE/cuSI6Jk+M1999ZW4IcHV+rnzNr5Zok8JvSl/39R0+S767v9c1Z6bLnAnmTt27FA3ibDE/7al4gYAAIZDm3kAAAvjZIYv9hctWiR6oudeuc2JS864J3xOaKWhwjRLAzn55gRNH0FBQaKtN1fx1WxfyxNXwU8PX/Rz4so9Z3N7ewm3ueVt69+/f4rh6UyBE2qOeUal8jwKACdDUgl+etvOpcpcpV2zHTInWprVyy3VZp6TZx45QLMXe80kikvruZp/Zom8Lt9dEyePP/74o7oklv+OHTtW/G7cFpxxr+pcssw1B6R9hNt3c/v53LlzpyhZ5qrk3Fs6D4GW+kYF3xRIbcSIEaK0esGCBaItPrchNwV9f9/UdPku+u7/zZo1E78h37TgpL5nz56iqrw5/7ctHTcAADAcSuYBAMyMq6NzAsRJB7dl52GgeNgobvfLbcwtgZMtLsHkRGjatGmizS13xsUdZHGpur7tqLkEkofO4hJSLm3kBIM7O+N2s5xAZGTWrFmizXS7du3EEHG8bp6Xh7L65ZdfyNQ4SeXt48QvPVzKy0l/gQIFMlwWj2fOMeM24Dy0F9+84O/PHZJx+3DNOBraZp6rJks1G3gINjZ79mwRbyaN2c1t4fmz7du3T7OMzp07ixsYXBshdWd13EmZZlVtaWg6XdtSc8kyd3bGJfM8jjmXynOVa05QpRs5XAWft5OTey655f2Ch1PkfYMTXk18Y4sTzlGjRonaHdzOmj/LNzi4szVtuA8A/p/ifYb3Jb4hkllnbrrQ5/fVRpfvos/+z/+zXHOHmyxIJfXm/t+WI24AAGCYLNylvYHzAgBABnjsZc1x07ktLJe68XjS6bVdvnTpkijN4rayEm4ry51NcZVpTVytlccN56RAE/dkz6Wt2pI8Ls3lUlsuJcyXL5+opqtZ0pfeuu7duycSjhYtWqRod8udknFv27xcrs4tdcyV0feRhISEiBsbfBriZCd1b9z6bos2vGxOMrmUmBON9HDiyaWLvL3cVCAz/Ltyh2ecpPKNGb5hw2Oocxy4qrQxOBnkktz08O/KJbK8vRw/jlNqPD54emN787ya+wYnllzCz52uZdajPZcc79y5U/wuXNLOVcOlkRVS9zzP+DO8v3GyX6NGDfVNCN7nuEd6Tdx/BH8XjiH/j2jeCElvX+Dq/pws800L7hdAn/+fjPYjY3/fjL6Lrvu/5v8Y99zP69X2f2Ts/zazlrgBAIB+kMwDAIDd41J7Lt3k6tuGqFu3rqjWrDkkoDlxcuzv70/Dhw8XncFZimYyb08s/fvaCsQNAMC80GYeAADsHiepXC06M1wdX7Ots1SN/9ixYzR06FCLxZFLOrkdtTG984P1/r5Kg7gBAMgDJfMAAAA64jbq3FkcV+3mat3cYz2P9f3pp5+KmwGm6lndWtl6yby9/76GQtwAAOSBZB4AAEBP9+/fF2N+c3LHnZhl1IO/Lcmo3bUtsdff11iIGwCAZSGZBwAAAAAAAFAYtJkHAAAAAAAAUBgk8wAAAAAAAAAKg2QeAAAAAAAAQGGQzAMAAAAAAAAoDJJ5AAAAAAAAAIVBMg8AAAAAAACgMEjmAcCstm/fLsamBgAAAAAA08E48wAKEBISQoGBgRQTE0P58+en8uXLk4ODMu7FBQQEUNOmTWnZsmVybwoAAIDNOnr0KD158iTTz3Xu3JmyZMlikW0CAPNyMvPyAcAI//33H33yySd05MgRqlGjBnl5edGFCxfESXjmzJnUt29fq49vmzZtqEKFCnJvBgAAgE07dOiQuEbQ5vXr17R//37xOCEhgRwdHS28dQBgDkjmAazU1atXqW7duqIU/s6dO+Tv7y9eT0pKom+//Zb69etHDx48oC+//JKs2R9//CH3JgAAANi89K4HEhMTqWXLluLxiBEjkMgD2BBUswewUpUrVxbJelBQEGXLli3N+wMHDhRV18+fP08VK1akzZs3U86cOalWrVppPstt1nlZHTt2TPH6/fv3xU0DrrJfpUoVMb+mjRs3UqFChcTyef7Lly9T0aJF6caNGzqvi9vM58qVi6pWrZrmsxmt//Dhw+ICpFGjRurXrl+/Lpob8GcLFy6sfp3XwfNWq1ZNh8gCAADYj88//5x+/vlnatCgAe3du5ecnFKW5XFJPV9LcBV9Pl/zOdbZ2TnNcjL7XFRUlDgf8/VLkSJF6MqVK/Tw4UOqVKkS5cmTR/05Pu/fvXuXypUrJ64xAMAIKgCwOsePH1fxv+fYsWPT/czVq1fFZ4YOHSqed+zYUZUjRw5VXFxcis8lJSWpChYsqGrevLn6tRcvXqjat2+vcnNzU9WtW1dVu3Ztlbu7u2rSpEkp5vX09FQNHz5cNXHiRFX58uVV1atXV82YMUOvdeXLl0/Vr1+/FJ/TZf2jRo1SeXt7q+Lj49WvderUSXznjz/+OMWyHBwcVN99951OsQUAALAXq1atEufNAgUKqJ49e5bm/SNHjojzdu7cuVXNmjVT+fv7i/P2nj179P5ccHCwWNecOXNUPXr0UNWpU0dVqVIlcX5fv369KiYmRtWtWzdVrVq1VFWqVFE5Ojqq5s+fb5E4ANgqJPMAVuinn34SJ8QNGzZk+DkfHx+RZLNt27aJedauXZviM3yi5dfXrFmjTrj5RJo/f37VjRs31J/bu3evSIoXLlyYIpkvVqyY6ocfflC/xvPoui5tybyu65fWwRcQLCEhQeXr66sqUqSIqnjx4ur5eF38ufPnz+sQWQAAAPtw7tw5kUjzpO0c+fDhQ3HTvEmTJqqIiAjxGifc7dq1U3l4eKhu3bql1+ekZL5UqVKqAwcOqNfTv39/Vfbs2VUjR45Mkfx/+OGHKi8vL9Xr16/NHgsAW6WM7rAB7MyLFy/E3xw5cmT4uezZs6s/26JFC9Fz/OLFi1N8hp/z5zp06CCe7969m06cOEFff/01FS9eXP25Jk2aiM/88ssvKebnNvqjR49WP+d5dF2XNrqun6sDuri4iM9L1fffvHkj5rt586aoosf27Nkj4sRNAQAAAIDo+fPnorlbdHQ0LVq0SFR1T43P2WFhYTR79mzy9PQUr7m6utKcOXPEfPPmzdPrcxLu9LZhw4YpmgW+fPlSVLnn0W00Xw8PDxe98AOAYZDMA1ghDw8P8ZdPkhnh96UTK/dM279/f9q1axc9evRI3Xvthg0bqHfv3uLEyziRZhEREaJNPL+/fv16MXEv+dwmnduqS7hNXOph8HRdlza6rp+/F7fJl5J5Tto5+e/WrRv5+vqmeJ0vDjDMDgAAQHLb9q5du4p+abi9/AcffKA1LNzzPZ9rue26Jm7Hzm3cuX28Pp+TcJt5Tfny5cvwdU7yAcAwSOYBrFCZMmXUncSk59WrV2L8+bJly6a4y83NZ6Qx3f/880+KjY2lQYMGqT8j3SDgRHzVqlXiM3/99ZeYOCHu1KkTxcfHqz+fulM8fdaljT7rb9asmSiR5xsFnLTzc76RwJ3i8XMuob937554HQAAAIhGjRolhqnjc+N3332Xbkji4uLUhQepcfLO53R9Pifx8fFJ8Zxr2WX0ekxMDH42AANhaDoAK9S8eXNR+syJLp+UtZU6r1y5UvzlkmoJ9/DeuHFjWrJkCX3xxReialz16tXF8HYS7o1eGsKG38tMeiXeuqxLG33WzyXukyZNok2bNokSfam6P8eH17lz50715wAAAOwdn5Pnzp0repP/+++/MxyGjkvWufd5bsLG1xwSTs55VJoaNWro9TkAsDyUzANYoaxZs4qx5M+dO0fffPNNmve5xH7q1KliHPru3buneI9Lxnlcem7bdvHixTQl5V26dBEn41mzZomS9dT4xKyrzNaljT7r5+Hs+LPTpk0Tn5WGqePSBi6t56F2SpQoQQUKFNB5mwEAAGzRqVOn6OOPPxal5dyMTduwtpqkwoBff/01xeu///67SNR79Oih1+cAwPJQMg9gpYYOHSralXMJNo+5ztXPvby8RLXzBQsWiER+9erVae668+f4BD5u3DhRLS71SZbf4/bpnTt3FnfT+X2uSh8cHEw7duwQbdr4rr4uMluXNvqsn78bl/7z52vXrk3e3t7q0n0udeAbCcOHD9cjqgAAALapX79+Irnm5DsoKEhM2nCHs35+fqKj2bFjx9KUKVNEu/WaNWuK9u+cpPNNgbZt24rP6/o5ALA8JPMAVow7ruGT8tq1a+nMmTOiXRn3Ir9t27YUPcVq4s7nuCT74MGDohq7lABr4hLuW7duiXbq3LENd5bDyTHfdefScAn3hKutB1x91tWmTRvRs60h62fc0R5X9U/dQ77UJjB1zQQAAAB7VK9ePdFJXVRUlKhinx6+ac7JPPv+++9FMs6d0XLHsrly5RJ/OeHXpMvnuEYA36iXmtNJ+GY/v16sWLEUr7u5uYnXNUe2AQD9ZOHx6fScBwAAAAAAAABkhDbzAAAAAAAAAAqDZB4AAAAAAABAYZDMAwAAAAAAACgMknkAAAAAAAAAhUEyDwAAAAAAAKAwSOYBAAAAAAAAFEbR48wnJSXR48ePycvLS4xDDQAAYEt49Njw8HDy9/cnBwfcf5fg/A8AALZM1/O/opN5TuTz588v92YAAACY1YMHDyggIABRfgvnfwAAsAeZnf8Vncxzibz0Jb29vY268xEaGko+Pj6yl/DztvBFCuM7MfpsT2bzGrNsQ/E6Hz16RJGRkVS8eHGULCG+imJNxwZbg2ODbsLCwsRNa+l8B7qd//G/axn2HGdLXlPZU5zluFa1xzjLCXE27flf0cm89I/GJ3Jjk3meeBly//Ny1cGEhATxmH88fapVZjavMcs2FK8zMTFR/OV1Ojo6mn2d9gTxNS9rOjbYGuy7+sH+p9/5H/+7lmHPcbbkNZU9xVmOa1V7jLOcEGf9ZLYvogEeAAAAAAAAgMIgmQcAAAAAAABQGEVXswcAAAAAANurih0TE2PxavZxcXFivahmjzhbirOzs1HNkJHMAwAAAACA1bSb5+nu3bsWT6p5vS9fvrToOu0R4vwO7+PcW33WrFnJEEjmAQAAAABAdlKnydyjfJ48eSxeMs/r51JSlMwjzpba554/f04PHz4Uo34ZUkKPZB4AAAAAAGQXHx8vEnhfX19yd3e3+NB0SOYRZ0vLmTOnqIXC+z6SeRvAB7DSpUurH5tyXmOWbSheT6lSpcS4nZa8u2ovEF9QKuy7AKBkclxT2QOOJbchtnQiDyAXY/dzHH00zN98lCYv3kY3Hz4nOTk5OYnJHPMas2xDybFOe4L4glJh3wVrkJiURH/uOUOf/bZelMwB6ArHMPMlN/aWyG/dupXatm2b5jEoy1YZfjsk8xp2nrpOf+8/R49fvLHojwAAAADyePj8DX2zajdtPXGV9pwNws8AAClw9edPPvlEtOHPnj079e3bl0JCQqw2Shs3bqT333+frNm2bduoXbt2cm+GTUAyr8HRMTkcCUlJcv0eolTg8ePHYtK3hCCzeY1ZtqGkdT59+hQlHogvAI4NCvPo0SOaOnUqVa1alb788ku95n3y5AnVqlWLateunea9EydOUJ8+fcR7LVu2pB9++IGio6NJDgVzZ6MP29QSj79euZOiYuJk2Q5QFjmuqeyB1G6dh4gzJK6JcdEU9eK++Gsqv/32Gx07doyOHj1Kd+7coVatWtHKlStNtnx71KZNG9qyZYvcm2ETZE/mf/31VypZsiS5urpSjRo1xAleLk5vk/mkJPkOynzg4iExeDIkmc9oXmOWbShez6tXr+jNmzc42SG+ADg2KMh///1HderUEcdu7pTn3r17Os/LvVH37t2bYmNj6fLlyyneO3v2LDVo0IBy585NP/74I3344YfiYnnQoEEkl4861KN8OXwo5GUYzdt0RLbtAOWQ45rKnpJ5nvSaLymR/tvyLe0eX5b2T6kh/vJzft0UNzUbNWpExYoVE73s9+zZk8aNGyfeW7t2LTVt2pTat29P3t7e1LBhQ3HM42Onp6cnde3aVf1d+GaA1ISAS/m/+uorndb/888/U+HChcnLy0vcSODtYVevXhU3Wl1cXMQyx4wZQzExMdSxY0fatGmTeI1vlmo7Pk+YMEFsA3e+xrUO+OYJq1ixorhxIVm6dKn4DpltC8eB19WlSxfx3sWLFzNcVuqS+fSW26xZMzpw4IB4zDEvWLCgej/Jmzev1mEEtcUls/jr8zvyZ1u0aEGdOnUS+0P9+vXp/v37ev12NpPM811+vuM/e/ZsioyMpMWLF9M///wj2/Y4vu3AJCFRvpJ5AAAAa8AXILdv36Zp06aRn5+fXvN+++23ogOrgQMHpnlv165dlCNHDpHIc8k8X/x9/vnnoq2hXNxdnWlSn+SL3sXbTtDtxy9k2xYA0F/Qth/o1s456hJ5/svP+XVj8Q1HLkXm49n8+fPp5s2bKd4/efIkjR07ViRqfNzjhPD333+nBw8eiJJ8TlxZ3bp1RRLK0/nz52nPnj10/PjxDNfNiSMXdPL07Nkzaty4MY0ePVq8x8fQHj16iByKl8nP3dzcaMOGDdShQwfx2s6dO9Msc/ny5bR9+3axTE66T58+TXPmzBHv9evXT7wvWbZsGQ0YMCDTbWEHDx6kjz/+WBTgcSKf0bJ0/Y5NmjShffv2qZfPSfitW7dEwi41e0hNW1x0ib+uvyPbv38/DRkyRAwpx4XRH330UZrtyCxeik/m+Q7/d999R//73//EnQruRKRcuXLiudwl89wZDgAAgD3jGnOGDJPDF0d8AcQ36LWpWbOmKE2RSuy5PeqhQ4e0Vse3pCZVSlDDisUpPjGJpi/fgdJWAIXgxD14/wIur031joqC9y80uso9j8oUGBgo2spHRESI9uh8k1PCpbj16tUTpa9cussl1O+99x5ly5ZNlNryTVHG44lzgsjD7uXLl08kj9evX89w3Zs3bxZJIZdCe3h4iNLpS5cuiffKly8vSru/+eabFCXgmdm7dy+NGDFC3LDl7eBlcmLLuEYV3wzgZk/BwcEiceZS6My2hXGNK05YpfNGRsvS9Tvy8nh7uZYvl6hzCTk/54kTfW3Si0tm8df1d2T8OX6fP8sF01x7IHUNnczipfhknu/A84/Cd+SthYNDcs+ZiSiZBwAA0BuXyHzwwQe0YMECypUrl9bP8AXYihUrxMURN7Pj0hWuGsoXPenh6vphYWEpJiaVsphiYpP6NCcXZ0c6fjWYtp8MNOnyMdleDCRyb4etTZp0+XxM6LN0E/bEuCjxvrHr5UJHTla5FhHXIp41a5aods3vcWm49DkeWo9vhGo+T0hIEI9nzpwpEjtOanle7jdE6htAWr+2x9wkmavGSxMnoPw6l/L+8ccfYhnDhg0T1eUN2S95mZyT8WOuNcU3VjkJ54S4V69e4jtkti08cWKrudz0lqUtzuktt3LlyiJe69evF8k2J/dcUs8TN31Qafk+6cUls/jr+jvyJMXL0N9O276X2T6ZHtnGC+M7NIUKFaK5c+fS999/L+7acJUMfpze3Xk+mfMkSX0yN5Q0v2Y1e2OWZwxt/4SmmteYZRvK0B0TEF9rgP3WMrHFsSHjOCkJV0flYXlat26d7meuXLkiSoW4jTy37eQOxMaPH09Tpkyhn376Ses8fOGsWRImCQ0N1Rojfo1L0Jg+Q1z5uDlS/2ZVacH2U/TNyl1UsXAu8nRz0Xl+e2NonG0BX5hHRUWp90NzjjVvT3HmG3tSgqlru3knz2zk4OxOSfFpE3pHFw/xvq7L4vVqazbENye50zZO+P7880/R1lzaTv4rLT/1c+n8xs95f+EEkSeuMs5JLlfR5vc059N8zOucOHEiValSRSS2qWtLcU2natWqidoDnDjyPJxUc/VvaX2pcUL8yy+/iL/8Ph93uf23tM2c5HIyzEkvly5Lr2e0Lam/tyS9ZenzHbnd+tdffy2Ww6XuXKvrxYsXtGrVqnR/V21x0TX+mf2O/N7hw4dFUwXethkzZogbDVLCruv3kkjLDA8P15rnWm0yz1+UqytwFQeuusKB5Tb0XOWenwcEBBh9Mtf3ICl1khERGSmWqbSTQ2bzWvLEk3qdfHDmdRpSZRMQX7nY0wWUpeHYoBtdT+bWgI/z69atExdPfHOe8QWXdLN+0qRJojYeXxiXKFEiReLO7RO5jeeoUaMof/78aZbNF0SabQ05Lvw57nyIOytKTbom4Pf1/d8d0aUR7Th7gx48e00r912i8R801Wt+e2JMnG3hGMZVZ6Xvb+5k3l7i7OzsLEZA4njqes3o6J6VijQeQrd2cbtvzXwgCxVuNJhc3LPqtQ2p18s3HvlmI0/cDpurXnPpPH+Ot5N/E2me1M+lDtf4OXfE1q1bN/L39xdJJHfuJn1Pzfk0H3fv3l1UD+cq/lwQyokft0Xnkm6en0uoOWalS5cWCTrPwwkm7yvcnpyTzB07dqT4Ptxundv9cxty3o95mz799FP1NnNVdG77XqRIEdEEWpLRtqT+3pL0lqXrd5Rqc3FfK1y1nWtIcPy5XTt/R23Si4uu8c/sd+T3+EbIokWLRE003h6ubabPb6dJmo9vwvDNIomu/+tZVDLd9ufOCLiTAe5QgNtsMK7qkDVrVnHnRVsHCdpK5vlkztX6tJ3MdcUh4ETzi6W7ae+5IJo+oDX1aFKF5MD/VNeuXROPy5Qpo3cyn9G8xizbULxOvjnDCT33LIlkHvFVEunYYA8XUJaGY4Nu+DzH7ft4PzTmPGcsbhvIVSa5JCSj/5fU7QHXrFkjLqS4HT2fr/nikkvuuZdhrjYpOXXqlChJ4U6NypYtq1Nc+P8yvbgY+7974MINGvLj36Ivnc0zh1DxAO1NBuydPR8jpWMY433W3Mm8vcSZrxc50SxQoIA49un6fblAjju7S24jHyVK5As3Hkwl24ylLA663RSQSlT5WtXW4ywnpcd57dq19Pfff2fYNEzfG+Gc7HM+rJnMZ3aek71knu+upK7OIlVNSC/hk6pGpCbdLTEGz/+uA7zkthBy4JMBtyGUHuuzHZnNa8yyDSWtk3dIS63TniC+5icdX7Dvmhb2Xd33P2vGVea5GiWPuczVH6USeQkPBcS/tebr3M6ROwyShi7iG/mc8HNpCZfYW4NGlUpQ0yolxQ3+qct20Kov+1r9bwGWxfuDdE2FfcO0ceUSVW3X+xnO5+BIpdpNoOItPqXYsOfk6p2THF3cTbhlANZJtmSeqzdwFYXPPvtMjC/LdyK4mj3fhdPW06ElO8BLkLE3ez6IcYmFOeY1ZtmGktbJB2ac7BBfABwblIVrVHGnP1yLjqs3cvLN48NzlUfGVU65NJ7/6oqrc3L7SS6J59J6rorPiTxX0edzhbWY1KcFHb1ym05fv0ebj1+lDnXKy71JYEXkuKayB9LNc0MLgDiB98hRwCzbBsC4uZg1deAuWzLPuHoCJ/OVKlUS/7TcUQG3ceALBTk4va0ipa3zCwAAAHvDw8ulbo2nmcBUqFCBLly4kG6JOo/1yz1Aa+KbAvPmzRND0d6/f19UI5TrvJ+RfDl96eP369HP/xyg7/7aQ40rFScvj3dVIAEAAOw6mffz86Nly5aRtXB0fNebvVz4ounJkyfiMQ/Xo89dyczmNWbZhuJ1hoSEiE7EuL0HSucRXwAcG5SDO/bJCHcAlrpqvSZuZ8+TNlwjz1qq1adnYOtatOHIZQoOeUm/rDskSusB5Lqmsqf21Nz8hqvaI64AVjrOvDWShqZLlLFkng9iXOWQJ337JsxsXmOWbShez8uXL+n169eKG2JJCRBfUCrsu6AErs5ONLlvS/F45a7TdP1ecvIGIMc1lT0l89y8B8AeGHv8kLVk3to4WUHJPAAAAFiPehWKUsvqpWnn6es0bdkO+mtyf3UfOwBgWtxvBjd35ZGquPaOJUZespVe1pUCcU4ZCx6+Tur40RBI5jVIB4ykJNxhBQAAgGRf9G5Bhy/donM3HtDGo5epU/2Mmx8AgGGkMbd5OC4essvSSTXfSLDkDQR7hTi/w/t4QECAwcN3I5nXDIYVVLMHAAAA65I3uzcN71iffvh7H323eg81qVKCfDwx7BWAOUg92RcqVMjiJfPh4eHk5eWFknnE2WK4RN7QRJ4hmbeyDvAAAADA+vRvVZPWH75Etx+/oNn/HqQp/VvJvUkANouTeTmq2cfGxor1opo94qwUqEeiwckxuSpPIpJ5AAAA0ODi5EhT3ybwf+09S4HBIYgPAADICsm8lt7sE1DNHgAAAFKpWbYwta1VjpJUKpqydDv62AEAAFmhmr2WZF7ODvC4Wk/x4sXVj005rzHLNhSvp1ixYhQWFoYqS4gvAI4NoHgTejWjAxdu0KXbj2jtoQvUrVFluTcJZCDHNZU9QFwB9IOSeStrMy+1ETKkvU5m8xqzbENJ63R1dcXJDvEFwLEBFC+3nxd92qWhePzj3/vodXiU3JsEMpDjmsoeIK4A+kEyr6VkHr3ZAwAAQHr6NK9OJfPnotcR0fTTP/sRKAAAkAWSeQ1OVlAyzz1pPn36VEz82JTzGrNsQ0nrfPHihcXWaU8QX1Aq7Lug9OsFqTf7fw6cF1Xuwb7IcU1lDxBXAP0gmdfaZl7eZP7Zs2diMiSZz2heY5ZtKF7P8+fP6eXLlzjZIb4AODaAzahWqiB1rFeB+HQ6del21OqzM3JcU9kDxBVAP0jmtZXMozd7AAAAyMS4nk3J28ONrgaHiOHqAAAALAnJvGYwHDDOPAAAAOgmh09WGt29sXj88z8H6NnrcIQOAAAsBsm8Bid0gAcAAAB66NG4MlUo4k8R0bE06889iB0AAFgMknkrG5oOAAAAlNXfzvSBbcghSxbaeuIqHb1yW+5NAgAAO4FkXmsHeOjIBAAAAHRTtnBe6t28mng8bdkOio1LQOgAAMDskMxb2dB0AAAAoDyjujSiXL5Z6e6TV7Rg6zG5NwcAAOyAk9wbYJUd4MnYm32WLFmoWLFi6semnNeYZRuK11O0aFEKCwuz2DrtCeILSoV9F2yNl4crfdmnBX366zqav/kota9dngrmySb3ZoGZyHFNZQ8QVwD9oGTeykrm+SDm7u4uJkOS+YzmNWbZhpLW6ebmhpMd4guAYwPYtFY1ylDd8kUoLj6Rpi7bjvHHbZgc11T2AHEF0A9K5rW2mUc1ewAAAPb06VPas2cPFSxYkOrVq6dXUNasWUMJCQnUq1cv9WunT5+ma9euaf18//79FZ+ITO3fmlpPmEdHr9yhHaeuUeuaZeXeLAAAsFFI5rWVzMuYzKtUKnrx4oV4nCNHDr3u9mY2rzHLNhSv8/nz5xQREUHe3t64e434AuDYoBAvX76kESNG0JEjRyg+Pp6aNWumVzL/66+/0rhx48jR0TFFMn/r1i06ePBgis/u2rVL1OBSejLPuGr9sPZ1ac66Q/TNyl1Ur0IxUQUfbIsc11T2AHEF0A+q2WspmU9MVMl6EHvy5ImY+LEp5zVm2Ybi9XCpDif0llqnPUF8Qamw71q/6Ohoat++Pd25c4cqVaqk17yXLl2i77//nj7//PM0733wwQe0bNky9cRJP/erMmjQILIVQ9rVoUJ5stGzNxE0e+0BuTcHzECOayp7gLgC6AfJvLZkHtXsAQDAzgUEBFDPnj3JxcVFr/kiIyOpR48eNHfuXMqTJ0+mn1+9ejXFxsbSgAEDyFa4OjvR1AGtxeNVu89QYHCI3JsEAAA2CNXsNThaQQd4AAAASjZ8+HBq0KCBKNX/7bffMv384sWLqXXr1pQvX750P8PJPk8SLsmXSvHSq4mW3nuWUrtsYWpbqyxtPRFIk5dso3+mDlAXGtgKa4izXDS/s7ljYE9xtmRc7TnOckKcdaPrfohkXgM6wAMAADDcn3/+SSdOnKALFy7o9PmrV6+KDvE2b96c4edmzZpF06ZNS/N6aGhousk899XC5GzLPLxdTTpw4SZdufOYlm07Rl3qVyBbYi1xlgN3lhwVFaXeDx3MeKPGnuJsybjac5zlhDjrRrppnRkk81bWAR4AAIASca/1H330kejE7p9//hGvnTp1SrzObeNr1apFJUuWTFMq7+/vL0rmMzJx4kQaPXp0iouc/Pnzk4+Pj+hcNTUpwef35bwo5/WP7taYZqzYSb9vOUEd6leiHD5ZyVZYS5zlSjo9PDzU39/cyby9xNmScbXnOMsJcdaNrvsgknmtHeAhmQcAAND3Aq1Tp04i0ZZ6q7958yYlJiaK5zy0nWYyHxcXR6tWraJhw4aJHu8z4urqKiZtFzvpXfBI78l9Ud6rWVXacOQSXQ0OoW//2ks/fdyRbIm1xNnSNL+vJb6/vcTZ0nG11zjLDXHOHJJ5Azg5Jv/jos08AABA5nikkm3btlGbNm0oZ86cogReE7eZ56r0qV9nmzZtEsPf2VIv9ukVFEwf2IY6f7WINh+7Ql0aVKRaZQvLvVkAAGADUDKvGYy3JQPxiYmy3oUpUqSI+rEp5zVm2Ybi9RQuXFiU1OAuJ+ILgGODsqxYsUJUe3306JE4jnNS7unpSV27dhXv3759W/RCz+3kOZnXx6JFi8TY9YUKFSJbV76IP/VqWo1W7TlDU5dup82zhooe70G55LimsgeIK4B+cCbR4OyUnMwnJCTJehDjCyVzzGvMsg0lrZPbTOJkh/gC4NigLIcOHRLV5KtUqSKec3X5bNmyqZN5TuD79euXbiJfunRp6t27d5rXY2JixNB3ffr0IXvxWddGtPP0NboT8pIWbT1OwzvWl3uTwAhyXFPZA8QVQD9I5rV0gCdnyTwAAIC14A7qMlK0aFGtVeglTZo0EVNqbm5umS7b1nh7utEXvVvQ6Lnrad6mo9SuTnkqkMtP7s0CAAAFs60BT01UMh+fkChrB0LchpAnfce5zGxeY5ZtKGmdr1+/xridiC8Ajg1g13jceR5/PjY+gaYt3Y7zooLJcU1lDxBXAP0gmdfgIlWzT0yS7cDM6338+LGYDEnmM5rXmGUbitcTEhJCz549w8kO8QXAsQHI3qsQTx3QWhQeHL58m3aevi73JoGB5LimsgeIK4B+kMxr6QCPxWN4OgAAADCxwnmz09B2dcTjb1buoojoWMQYAAAMgmReSzV7liBjVXsAAACwXcPa16UCuf3o6etw+mXtQbk3BwAAFArJvJYO8Bg6wQMAAABzcHVxoqn9W4vHK3adpqvBjxFoAABQTm/28fHx9NNPP6V5vU2bNlS+fHn5k3mUzAMAAICZ1KtQlNrWKkdbT1ylSYu20drpg1JchwAAAGRGtrNGbGwsTZw4ka5du0Zv3rxRT3FxcbJ2TOMsDU8n41jzAAAAYPu+6N2cvD3cKPBuCK3ac0buzQEAAIWRfZz5jz/+mGrWrEnW1G6eO79DNXsAAAAwp5y+WWlszyY0efE2mv3vAWpRrRTlze6DoAMAgDKS+W3bttGpU6eoaNGi1LRpU3Jzc5O/E7zYeNk6wOPaAYUKFVI/NuW8xizbULyeggULUlhYmMXWaU8QX1Aq7LsAybo1rEwbDl+i8zcf0owVO+n3z7ojNAogxzWVPUBcARSUzLu6utKVK1cob968NHfuXEpKSqKtW7dSqVKl0q2az5OEE0RpTEpjxviU5udJGp4uLiFBtnFDs2bNmmLbTDmvMcs2FK8zMTH55gjGYkV8lUTz2ACmh2ODbvsg2DYHhyw0Y1Bb6vDlAtpzNoj2nP2PmlXVfh0E1pV0enl5yb0ZNgdxBVBIMu/i4kIXL15UJ+7cVr5Zs2Y0aNAgOnbsmNZ5Zs2aRdOmTUvzemhoqNHJfEREhHjs6JB8d/X1mzAK9Za3loCt0Iwv7l4jvkqCfRfxlZt00xpsW4n8uejDNrVo/uZjNH35TqpVtjBldXeVe7MAAMDKyZrMa5bA8/MhQ4ZQ3759KSoqijw8PNLMwx3mjR49OsVFTv78+cnHx4e8vb0N3hbpRgAvx8U5OSRu7u7iuaXxtnBHgMzX11ev5DezeY1ZtqF4na9fvxYl8/wbOTigp17EVzk0jw24EWX62OLYkDnsd/ZjeMf6tO3kNXrw7DXNXnuQJvVpIfcmQQbkuKayB4grgMLazGtydHQUVe3TS+a5Wj5PqfEB1NiDqLQMF24z/7Y3ezkOzHwQe/TokcHJfEbzGrNsQ/E6Hz9+LH5TvvGCkx3iqzTSsQH7rmnh2KD7/gf2wc3FmaYNaE0Dv/uTVu46TR3qlKfyRfzl3izI4Bj28OFD8Rg3fE0HcQXQj2zFpP/991+K9u+cxC9btozKlClDOXLkkLcDPCJKeNvGGwAAAMBSY8+3q12OklQq0cN9QiKGyQUAACssmefx5bt06UL169cXpcS7du2ikJAQWrduHclJ6gAvXqbe7AEAAMC+x54/dPGWGHt+5e7TNKCV9QzfCwAA1kW2kvlOnTrR7t27qWLFiuTp6UljxoyhmzdvUq1atUhOzk7JIcHdcAAAALC0HD5ZaVzPpuIxjz0f8jIUPwIAAFhfm3l/f3/R6Z01eTc0HUrmAQAAwPK6NqxEG45conM3Hoje7eeNxtjzAACQFroWT+VdB3hI5gEAAECusefbkJOjA+09lzz2PAAAQGpI5lPhEydDNXsAAACQS/GAXDS4bW3xeNqyHRQe9a7TYAAAAKsbms4aOMtcMs/DEBUoUED92JTzGrNsQ/F6eEi6sLAwDLGE+ALg2ACgh4/fr0fbTgbS/ac89vwBmty3JeJnJeS4prIHiCuAflAyb2VD0/FBjMcrNWTM0szmNWbZhpLW6e3tjZMd4guAYwOAAWPPM+7Z/vLtR4iflZDjmsoeIK4A+kEynwo6wAMAAEh26tQp6t+/P+XIkYOGDh2qV1hu3LhBefPmpYCAgDTvJSUl0ezZs6lSpUri/V69eonhaSGtuuWLUvs65UmlIpq8BGPPAwDAO0jmrayavUqlotDQUDHxY1POa8yyDSWtk6vZW2qd9gTxBaXCvmv9Ll++TCNHjqQGDRpQuXLlKDIyUud5Y2NjqUePHlSmTBl68+ZNmvcHDx5MP/74I33zzTd07tw56tKlC82ZM8fE38B2fNGrOfl4utG1u09ECT3IT45rKnuAuALoB8l8Ks5vO8CTM5m/f/++mAxJ5jOa15hlG4rX8+DBA1HigpMd4guAY4NylC9fXpTMDxgwgNzc3PSad+zYsaLUvWPHjmneO3bsGC1ZsoRWrVpFrVu3pty5c4vPzZo1y4Rbb1uy+3imGHv+8QuMPS83Oa6p7AHiCqAfJPOpuLok9wkYL1ObeQAAAGtgaDvgzZs3044dO+iXX37R+v66detEx6gNGzY0cgvtS5cGlahqyfwUFRtP05bvQAIJAADozT41F+fkZD42LgG7BwAAgB4ePnxIQ4YMoU2bNlHWrFm1fubmzZui2v7XX39NixcvJkdHR6pbt66ocp8vX750q+3zJOGmW1IpXno10dJ7T6n43sr0gW2owxcLaP/5G7TrzHVqUa20rNtki3HWleZ3NncM7CnOloyrPcdZToizbnTdDzE0XSquUjIfj5J5AAAAfS48uCO74cOHU40aNdL9XGJiIu3Zs4fy5MlD+/fvF23xR4wYQS1atKDz58+Ti4tLmnm4Cv60adPSvJ5RHzERERHisS31NJ4zqwv1aVaFluw8Q9OX7aBy+bNTVndX2bbHVuOsC+7EMSoqSr0fOjiYr7KrPcXZknG15zjLCXHWjXTTOjNI5tNJ5uPiUTIPAACgKy45P3z4MF28eJF++umn5HNpXBxFR0eTr68v/e9//xPt77mNPJfGz58/X524c+d37733npi3evXqaZY9ceJEGj16dIqLHK6qLw19mpqU4NvisGGjujWhfRdu072nr2jRrnM0pV8r2bbFluOsS9Lp4eGh/v7mTubtJc6WjKs9x1lOiLNudN0HkcynWzKPZB4AAEBX3Ene69evU7y2cOFCUaJ+9+5d9QV6rVq16J9//iEnp3eXIK6uyaXLCQnaz738vvSZ1Bc76V3wSO/Z2kW5u6sLzRjUhvrOXEl/7T1LHeqUp0rF88u2PbYa58xofl9LfH97ibOl42qvcZYb4pw5XfdBdICXCpJ5AAAA3Zw9e1aUuvNfxo81J3d3d/XrUil8z549xfOpU6dSfHy8KGWfPHkyFSlShCpXrozQ66BW2cLUqf57Yuz5LxdtpTiZRuABAAB5IZlPpzd7uUrm+S5MQECAmPS9K5jZvMYs21C8Hu7QiNtG4i4n4guAY4Oy5MiRQyTe+/btE6Xp/Lhs2bLq97kkndu1pleiro2Xlxft2rWL9u7dS56enuL8wGPRb9u2Te8h8OzZhA+aUTZvD7r58Dkt2HJM7s2xO3JcU9kDxBVAP6hmn4qLk6OsvdnzQczPz88s8xqzbENJ6+Q2TzjZIb4AODYoy+3bt9N0MKfZhrVatWqiaj0n6Npwz/Z9+vRJ8zr3Zn/8+HHRpp6r21uyXayt8PPyoEl9WtLouevp941HqFWNMlTUP4fcm2U35LimsgeIK4B+cPZMb2g6tJkHAAA7xx1Bpa46r9nhHHdkx6/xX224aj0vIz38PhJ5w7WtVZbqVyhK8QmJNGnRVkpKwpBaAAD2BMm8lfVmzyUg4eHhYtJ3nMvM5jVm2YaS1slDfWDcTsQXAMcGANOWYk4b2IbcXZ3pbNB9+ufgeYTXQuS4prIHiCuAfpDMW1mbeT6Ica+/PBmSzGc0rzHLNhSv5969e/To0SOc7BBfABwbAEwsIKcvfda1kXj8/eq99Ox1OGJsAXJcU9kDxBVAP0jmU0Fv9gAAAKAkfVtUp/JF/Ck8KpZmrNgp9+YAAICFIJlPBck8AAAAKImjgwN982FbcnTIQjtPX6d954Lk3iQAALAAJPOpIJkHAAAApSldMA8NalNLPJ6ydLsopQcAANuGZD69ZF6moekAAAAADPFJpwZUILcfPX0dTj//sx9BBACwcUjm0xmaTq7e7AEAAAAM4ebiTDMGthGP/9x7hi7cfIBAAgDYMCTz6fRmH5+YRIlJSXL8JgAAAAAGqV2uCHWq/x5xB+tfLtpKcQmJiCQAgI1KzlwhTTV7FhefSO6uDhYfM9bf31/92JTzGrNsQ/F68ubNK8ZhtdQ67QniC0qFfRfAfCZ80IwOXrxJNx8+pwVbjtGIjvURbhOT45rKHiCuAPpByXwGybwcY83zQSx79uxiMiSZz2heY5ZtKGmdfn5+ONkhvgA4NgBYgJ+XB03q01I8/n3jEbr9+AXibmJyXFPZA8QVQD9I5lNxcnQQQ7vIlcwDAAAAGKttrbLU4L1iFJ+QSJMWbaWkJBWCCgBgY5DMW9nwdCqViiIjI8XEj005rzHLNpS0zqioKIut054gvqBU2HcBzF/COW1Aa/JwdaazQffpn4PnEXITkuOayh4grgD6QTJvZcPT8UHszp07YjIkmc9oXmOWbSheT3BwMD148AAnO8QXAMcGAAvKl9OXRnVtJB5/v3ovPXsdjvibiBzXVPYAcQXQD5J5LTA8HQAAANiCvi2qU4Ui/hQeFUvTl++Ue3MAAMCEkMxnMDxdXALazAMAAIByOTo40NcfthX9Ae06c532ng2Se5MAAMBEkMxbWTV7AAAAAFMqXTAPfdimtng8ddl2UUoPAADKh2Q+g2Q+Br3ZAwAAgA0Y0ak+FcydjZ6+Dqef/9kv9+YAAIAJIJnXws3FWfyNjo3HTgYAAAA2cW0zY1Ab8fjPvWfoXNB9uTcJAACMhGReCx7GhSGZBwAAAFtRq2xh6tKgInHn618s2ormhAAACpdcnxxScHd1EX+jY+NkGRc2T5486semnNeYZRuK15M7d26KiIiw2DrtCeILSoV9F0AeE3o1o0OXbtGdxy9o7sbDNLpbY/wUBpDjmsoeIK4A+kEyr4WHW3LJfJQM1ez5IJYzZ06zzGvMsg0lrdPFxQUnO8QXAMcGBbpy5Qpt27aNSpcuTR06dNB5vsTERJo9e7b4O27cOPXrISEhtHjx4jSfHzBgAOXLl89k2w3a+Xi609T+rWn47H9o4dbj1LJ6GSpTKDkpBd3JcU1lDxBXAAVWsw8NDaXy5ctTjhw5xEnenkvmAQAArAGfj+vVq0c9e/akefPm0b///qvX/NOnT6cZM2aIv5oePXpEkydPFuf+mJgY9aTiut9gEc2rlaKW1UtTQmISfbFwi/gLAADKYxUl84MHDxaJ/NWrV8UdfLm5u8pXMs8XM3xRw9zc3PQqzc5sXmOWbSheZ3R0tFivt7c3SucRXwAcGxTC0dGRZs6cKRL6li1b6jXvoUOHaNWqVTR27FiaNWuW1s98+eWX5Ovra6KtBX191a8VnQgMpsC7IbRk+wka0q4OgqgHOa6p7AHiCqCwkvk//viDHj9+TBMmTCBrIWcHeHwQu3Xrlpj0LaXIbF5jlm0oXs/t27fp3r17KHVBfAFwbFCQXLlyiUReXy9fvqS+ffvSsmXLyMfHJ93P8ftcDX/Xrl2UlISSYUvL6ZuVvujdQjyes+4Q3X3y0uLboGRyXFPZA8QVQEEl84GBgTRlyhQ6ceKESPisBarZAwAAGIbbvvfp00fcCLh06ZLWz/j5+dH58+fJ09OTfvzxR9FRKif1XEtPm9jYWDFJwsLC1Bf+6d28Tu89eOf9uuVpy/ErdPTKHfpy4VZa8UUfcnDQr0agvcZZ8zubOwb2FGdLxtWe4ywnxFk3uu6HsiXzXPW6e/fu9MMPP1DhwoV1Sub1PZkbulO5vx1nPiomzuL/0MYcxDKbV44DpGZscYBEfJUG+61lYotjQ8ZxUhIuaee29uvWrUv3MwUKFKCgoCB152HfffcdVapUSVTJX7p0qdZ5uKr+tGnT0rzO7e7TS+Z5FBWG6s8ZG9u1Pp0LekCn/7tHy7cfo071ymcyB+LMuDZJVFSUej90cDBfZVd72p8tGVd7jrOcEGfdSHmu1Sbzn332GZUrV07cvdeVvidzg3eqpATxOCwyWixbKQexzOaV4wAprZPblfE6uQ0mIL5KgROO+eDYYNqTuTWIj4+n8ePHiw7zOEFnp06dEq9//fXX1Lp1a6pcubKovq+J+1Pp1asXrVixIt1lT5w4kUaPHp0iLvnz5xfV+Hn+1KRrAn4fF+UZ4xh93r0xfb1yF83ZeIxa1apAebKnjak29hxnPoZ5eHiov7+5k3l7ibMl42rPcZYT4qwbXfdB2ZL5nTt30uvXr9VV6vhkzypUqEAff/yxOPEbezI3dKfK7pe8rPhEVYbt/aztIJbZvHIcIFOvE8k84qskOOGYD44NulHSBSVvK5euM6ljMD63Sx1aZdTBLZ+PpJvq2ri6uopJ2zrTi5H0npJiKJfezavRtpOBdOHmQ/pq6XZaMKaHznGz1zhrfl9LfH97ibOl42qvcZYb4mwDyfyFCxdSnNgPHz5MnTt3Fj3gFilSxGQnc0N2Kg/10HTxshxEUm+TqeaV4wCpGVccHBFfJcK+a/644tiQcZysGQ8zx1XjpTHiU9+I/+233+jo0aMpXr948aK4cS/dUI6MjKS//vqLGjZsaPHth2SODg70zYftqMOXC+jgxZu09UQgtatdDuEBALBysiXz3PmNJqlknV/nDnHkhA7wAAAASAxNx7Uo7ty5Q0+ePBFJOZ+vR44cKcLz4MEDMWZ806ZNRTKviwMHDojkv27duuTk5EQbNmwgLy8v+umnnxByGRUPyEnD369Hs9cepBkrdlLtcoUpu7e812MAAKCAceatjYebfOPMcymM1J5Q3xKZzOY1ZtmG4vVwJ0dcfdLaS5iUCPEFpcK+qwzc6SzXouvWrZt4ztXlNWvIBQQEiPHi+a821apVE+3oU/eZ065dO9qzZ48olefS+1atWqEZlhUY3K4O7Th1jYIePKNvVu6in4d3knuTrJYc11T2AHEF0E8WlZV0lcvt6riDtGzZsunclpvbzHM7bJ7P2DbzvAypzfztxy+o5djfycfTjc4uGGfwckF7fMG0EF/zQWzNC/G13HnO3uKCfctwl28/oq5TllCSSiXazjeqVCLdzyLOloE4I862BPuzac//eveAxkPIcZU7U3N2dhad4Vmy18r0eLjKVzIPAABgjJs3byKAYLAKRfPRgNY1xeOvlmyn8Kh3QwIDAIB10TtzXr58uag2d/LkSbJVUpv5+IRESkg0/Y2LjEi9/vKkb6WJzOY1ZtmGktbJVTWtpBKITUF8Qamw75oPV3tv2bIlknow2KedG1KB3H705FUY/bhmHyKphRzXVPYAcQUwczLPw8PxWLGNGzemQYMG0fPnz8nWuL8tmWfRsXEWP4hxqQpPhiTzGc1rzLINxeu5desW3b17Fyc7xBcAxwYL+P3338WwrdxjPCf2UVFR2PNA7+ugbwa1FY//2nuWTl+/hwhawTWVPUBcAcyczLu7u9OMGTPo8uXLomfbEiVK0Ny5czMcP1ZpXJwcycnx7ZA5MZZN5gEAAIzBTdYWLlwohnrdvXs3lSpVitatW4eggl5qli1M3RtXFo+/XLSFYuLQ9BAAwNoY3EC9WLFitG3bNlHtnoeTqVq1Kh0/fpxsAXfSltU9ubfeiGi0FQMAAOWpXr06nTp1iiZNmkRDhw6l5s2bU1BQkNybBQoyvmdTyu3nRXefvKJf1x+Se3MAACAVo3qb4yr2PC78qFGj6N69e2LM2Fq1atGIESNoyZIlii6tRzIPAABKFxISQkWKFKFPPvlElNSXL19eNJMbM2YMSushU14ebjRtQGvxePG2ExQYHIKoAQAoeZz5R48eibbyZ8+epZcvX4rxZosXL05NmjSh0qVLi+fnz5+n6dOnU/fu3cnT05OUnMyjF1cAAFCSCxcuiOSdm8OFh4eL83DJkiWpa9eu4jzNHZKeO3eODh48SJ07d5Z7c8HKNalSktrULEvbTgbSxIVbaN30QeTs5Cj3ZgEAgCHJ/IoVK8TwdAsWLBCd6xQuXJgcHW3voI6SeQAAUKLZs2eLTqTWrFlDZcuWFZ3hcfMxAENN7tuSjl29Q9fvPREl9MM61EUwAQCUmMx369aNmjZtKoans2VI5gEAQIk+++wzcnNzEx3fAZhCdh9PmtSnBY2Zt5F+3XCImlUrRUX9cyC4AABKS+aLFi0qJlsnVzLPpSfcE7H02JTzGrNsQ/F6smfPLppfoGQI8QXAscH8KlasiB0NTK59nfK05fhVOnTpFk1csJlWf9WfHOy4xocc11T2AHEFsGAHeLbMy+NtMh9l+WQ+b968YjIkmc9oXmOWbShpnbly5cLJDvEFwLEBQKH4fD5jUBvydHOhCzcf0opdp8meyXFNZQ8QVwD9IJnPrAO86Bg9QwoAAABge/Jm96EJvZqJxz//s5/uPXkl9yYBANg1JPOZVrOPs+TvITotiouLExM/NuW8xizbUNI64+PjLbZOe4L4glJh3wVQpu6NKlOtsoUoJi6Bvli0hZKS7PPcLsc1lT1AXAH0g2Q+k2r24VExFj+IBQUFicmQZD6jeY1ZtqF4PTdu3KA7d+7gZIf4AuDYAGAD1aC/+bAdebg605n/7tPaI5fJHslxTWUPEFcA/SCZTwd6swcAAABIK38uPxrTo4l4/NvG4/Tg2WuECQBABkjm04FkHgAAAEC7Xk2rUbVSBSg6Lp4mLd6G0mkAABkgmU+Hl9QBnoV7swcAAACwdg4OWWjmh+3I1dmJTgQG0z8HLsi9SQAAdgfJfDqyesgzzjwAAACAEhTMk40+bl9LPJ71524KeRkq9yYBANgVJPPp8PZ0F39DI6Mt+XsAAAAAKEb3hu9RpeIBFBkTR5MWbUV1ewAAC0Iynw6/rMnJPA+9EhMXb8nfBAAAAEARHB0caObgduTi7EiHL9+m9Ycvyb1JAAB2A8l8Bh3gOTpkEY/fRERbdMiX7Nmzi4kfm3JeY5ZtKF5PtmzZyNfX12LrtCeILygV9l1liY6OptjYWIPmi4yMNPozYN2K+uegkZ0bisczV+2mp6/DydbJcU1lDxBXAP0gmc/gYOLztnQ+1MLJvL+/v5gMSeYzmteYZRtKWmfu3LlxskN8AXBsUJCEhARat24dNW3alDw9PWnQoEF6zX/27Fny8fERx39jPgPKMKh1LapQxJ/ComLoqyW237u9HNdU9gBxBdAPkvkM+L5tN2/JknkAAABrEBQURH/99ReNHz+emjVrpte84eHh9MEHH1C7du2M+gwoh5OjA80a0p6cHR1o//kbtOX4Vbk3CQDA5iGZz4Dv25L5NxbuBI9LQ3gyx7zGLNtQcqzTniC+oFTYd61b2bJlRck8J/L6ljwOHTqUOnbsSI0aNTLqM6AsJfLnoo871hePZ6zYSS9CI8iW4RiGuALIDcl8BqRq9m/CLZfMJyUl0fXr18XEj005rzHLNhSv57///qPbt29bbJ32BPEFpcK+a7uWLFkijvszZsww6jOgTEPb1aHSBfOIWo1Tl+4gWyXHNZU9QFxBiVQqFe07F0RJSZZvXuRk8TUqiG9WD1lK5gEAAJSIE3Suln/kyBFycXEx+DOpced7mh3whYWFqS+gtLXNll639XbbctMW5+Tq9u2oy1eLadeZ67T9ZCC1qlGGbI3mdzb3vmZP+7Ml42rPcZaTLcb5r71naeqyHdSsakn67dOuJulHQ9f4IJnPgG9WN/H3TXiU0T8IAACArZeode/eXSTqAQEBFBERQXFxceI9fuzm5kYODg6ZfsbJKe2lyaxZs2jatGlpXg8NDU03meflMXROZj7pxTmfrzv1a16VFu84TVOXbqfS+fzIzyu5gMSW9veoqCj1fsj7trnY0/5sybjac5zlZGtxvhr8hL5euUs8Lp0/p/pms7F0XQ6SeR1K5kMjY0zyowAAANiq+Ph40aRq6tSpYpJe42Q9T5489Msvv1Dv3r0z/Yy2XvMnTpxIo0ePTnGRkz9/ftETvre3d5rPSwk+v28LF4vWKqM4f9a9KR25Ekw3Hj6nXzaeoP+N6ES2lnR6eHiov7+5k3l72Z8tGVd7jrOcbCnOr8IiaeKSnZSQmEQtqpWi4Z0amuw76bocJPO6tJlHb/YAAADplqLxxberq6u6tEXy22+/0YQJE1K8rstnUuNl86TtYie9Cx7pPaVfLFq79OLs6uwkerfvOmUJbTsZSG1qlaVmVUuRrdD8vpbYz+xlf7Z0XO01znKzhTgnJiXR6Lkb6MmrMCqSNzvNGtLBpDefdI0NOsDLgJ86mUc1ewAAsD+RkZEiyU5MTBQ9d/NjqQosO336NHl5eYm/AKlVKJqPPmxbSzyesnQ7CkcAwGbM/vcAHQ8MJg9XZ/ptVDfy8kh7w9kSkMzrUDIfGoFq9gAAYH/y5csnqr+fOHGCtm7dKh5XqlRJ/b6joyN5enqKv9pwB3dZs2bNcB26fAaUa2SnhlTEPwc9fxNBM1cltysFAFCyvWeDaP7mY+LxzMHtqXhATtm2Bcm8DuPMv7ZgyTxXqfDz8xOTvlVPMpvXmGUbitfj6+sr2jQquSqNtUJ8Qamw7yrDmzdvRGm85hQUFKR+v1q1auI1/qvNkCFD6MmTJxmuQ5fPgHK5ujjRt0PaEV8CbDhymQ5cuEG2QI5rKnuAuIK1u/P4BY2dv1E87t+yhmhCJCe0mc9ADp+s6s4NeNxAB4csFjmIcQ+/5pjXmGUbSlon90iKkx3iC4BjA4D9qVQ8Pw1oWZOW7DhJkxdvo+3fFSBvz+QRg5RKjmsqe4C4gjULj4qhj35eQxHRsVS1ZH4a17Op3JuEkvmMZHs7jEpiksqipfMAAAAAtmRU10ZUKE82evo6nL5BdXsAUGiHd3dCXlKebN7066ddydlJexMzS0I1+wzwDySNi/oyNNKivQPzZI55jVm2oeRYpz1BfEGpsO8C2A93V2f6dkh7Ud1+/eFLtP+88qvb4xiGuIL9+GXtQTp48aYYqeP3z7qpa3DLDcl8JnL4eIq/z0PTHzLH1CeGwMBAMembAGc2rzHLNhSv59q1a3Tz5k0k9IgvAI4NAHasSskCNLBVTfF48uKtFBoZTUolxzWVPUBcwRrtOHWN5m06Kh5/M7gdlS/iT9YCyXwmcr696/LCgiXzAAAAALZa3Z7HZH72JoK+XoHe7QHAul2/94TG/7FJPB7UuiZ1qFOerInsyTz3irt27Vrau3evGM/W2mR/WzL/4o1lSuYBAAAAbJWbizN9O7QDOWTJQhuPXhZDPAEAWKNX4VGiw7vo2HiqU64Ijekhf4d3VpPMv3jxglq0aEFdunShf//9l8aPH08FChSgXbt2WWU1+xcWqmYPAAAAYMsqFQ+gQW1qiceTl2yl1+HoZBgArEt8QiJ9OmctPXoRSvlz+dHsTzqTk6Ps5eBpyLZFsbGxNGXKFLpy5QqtWbOGzp07Rx07dqThw4eTNZE6N3gZZn21BgAAAACU6NPODamofw7RjHH68p1ybw4AgJpKpaJpy3fQyWt3ycPVmeaP7k6+Wd3JGsmWzOfLl49q166d4rWCBQtSTEwMWWMy/xzV7AEAAABMwtXFib4f1oEcHbLQ1hNXadeZ64gsAFiFZTtP0Zr958XoGz8P70Ql8ucia+Uk9wbs3r2bHj58SDdu3KC///6b5s2bl2FpPk+SsLAw9d0Tngwlza9tGe+q2UcatQ59tiX1dplqXmOWbYrYWmqd9gTxtVx8wXyxRYwzjhOArapQNB8NaVdH9BL91ZJtVLVkAcrunXzdBQAgh33ng2jWn7vF4wkfNKMmVUpa9Q8hezJ/6dIlunjxIl29epVy5MhBOXPmTPezs2bNomnTpqV5PTQ01OhkPiIiuU18Fr4Fo8HNMXm5z16HifVYYkgOB4fkChO8PumxKeY1ZtmG4nU6OjqKidfJfwHxVYqMjg1gHBwbdCPdtAawVcM71qd9527QjYfPaPqyHfTLyC6kFD4+PnJvgk1CXEEu1+4+odG/rSdOK7s3qkwD3g6lac2yqKzotv/YsWNp+fLldPfuXfLw8NCpZD5//vz05s0b8vb2Nni9HAJONPngkfqCnTtlqfHRT+Lx1aUTycVZ9vsfipNRfAHxtWbYdxFfufF5ztfXVxxDjTnP2WJc+JySXlzwv2sZporz1eDH1OWrxZSYpKJfPulMrWuWNel2Kh32Z8TZlljr/vzsdTh1/moxPXkVRrXLFqZF4z4gZydHqz3PSawqM+3WrRv9+OOPdOvWLapQoUKa911dXcWUGu8Ixu4M0jJSL8fPy4PcXJwoJi6BnrwOp4K5sxm1HnuVXnwB8bV22HcRX7n3PwBbV66wPw3rUJfmbjhCU5ftoBqlC6mHBgYAMLfo2Hga9vMakcgXyZud5nzaRdZEXhEd4HE7+dSVAk6dOkVOTk6iczxrupDKmz25GtWTl6juCAAAAGBqH79fn0oVyC1qRE5Zuh39RQCARSQlqWjc/I105c5j8svqTgvG9iQfT+vsud6qkvk9e/ZQ3bp1afr06fT777/TkCFDaNy4cTRjxgzKnj07WZO82ZOrNjx+aZk28zxcH0/82JTzGrNsQ/F6uD+EoKAgi63TniC+oFTYdwFAk4uTI303tIMYx5l7tt92MtCqAyTHNZU9QFzB0r77aw/tPH2dnB0daO5n3RRXC1u2ZH7AgAH0xx9/iJLvwMBAKly4MJ0/f54mTJhA1kYqmQ9ByTwAAACAWZQplIc+fr+eeDxt2Q4MCwwAZrV0x0lasuOkeDxrSHuqVqqg4iIua5v5cuXKicna5c2WXDKPZB4AAADAfIa1r0t7zwWJXqV5uLrfP+uGviMAwOS2nwxUD0E3pkcT6lA3bX9tSiBbybySSNXsQyxQzR4AAADAXjm/rW7PVV45qd987IrcmwQANubU9bs0Zt5GMQRd72bVaEjb2qRUSOZ1gGr2AAAAAJbBHeGN6NRAPJ6xYic9fR2O0AOASdx8+Iw+/vkfik9IpGZVS9Gkvi0UXfsHybw+JfOvUDIPAAAAYG5D2tWhcoXzUmhkDE1evBW92wOA0UJehtHA7/6isKgYqlIiP/08vCM5Oig7HVb21lu4ZD48KlZMAAAAAGA+3Kv998M6iGr3By7cpA1HLiPcAGCwsMgYGvzDX+qx5OeN7k5uLs6KjyiSeR14urmIcQfZw+evzf2bkJeXl5jMMa8xyzZU1qxZydPT06LrtCeILygV9l1lDBO1detWGjZsGC1evFiveaOjo+mTTz6hESNGpHnv+fPn9Ouvv9LIkSNp5syZdPPmTRNuNdiK4gG56NPOydXtv1650+o6IpbjmsoeIK5galExcSKRD3rwjHL6ZqXF43uRn5eHTQQaybyOCrwdc/DeU/Mm8w4ODlSoUCEx8WNTzmvMsg0lrTMgIMBi67QniC8oFfZd63fv3j0qVqwYzZs3jw4ePEgHDhzQa/5Ro0bRunXraNmyZSleP3LkCDVo0ICCg4OpePHiIpEvU6YMbdy40cTfAGzBoDa1qUJRf1EzctKiLVZT3V6Oayp7gLiCqcUlJNKIX/6l8zcfkreHGy0Z34sCcvraTKBx9NFRwTxSMv/KnL8HAACAVfDx8REJ/LZt20TCoo+1a9fSyZMn6fPPP0/zHt8guHDhAv3888+i5H7p0qXUuXNn+uWXX0y49WBL1e25d3sXZ0c6fPk2/XvwgtybBAAKkZiURGN+30BHLt8md1dnWjSup+hg05YgmddRwdx+4u/9J0jmAQDA9vn6+lLBggX1nu/u3bsiSf/zzz/J1dU1zft58+ZN8zpXu8+d27YusMB0iuXLSZ91bSQez1y1mx4+f4PwAkCGuBbP5MXbaMepa2Koy98/60aViucnW+Mk9wYoRcE82S1SMs/tE69fvy4ely5dWq+qW5nNa8yyDcXrvHbtGkVFRVGVKlXI0dHR7Ou0J4gvKBX2XduUkJBAH3zwAU2cOJHKlSsnquenZ9y4cfT06VO6ePEilShRgubMmZPuZ2NjY8UkCQsLU1+saat2Lb1uLVWybZUl49y/ZQ3aezaIzt14QBP+2ETLJ/YhBwf5hpOy5DWVPe3Pclyr2mOc5WSJOKtUKvp+9T5Rk8chSxb6eXgnqlOuiKJ+W123Fcm8niXzdy1QMs8HMnPNa8yyDYUDI+ILgGODfZg8eTJ5e3uLkvnMVKpUiV6+fEmJiYm0a9cukdQ3b95c62dnzZpF06ZNS/N6aGhousl8RESEeKzk8YOtnaXjPOmDRvTBzNV06vo9WrD5MPVsVJHkwtdTkZGR6v3Q3Mm8vezPloyrPcdZTpaI89KdZ2jx9hPi8ZcfNKaaJf3F/qQk0k3rzCCZ11HBtx3gPX0dTtGx8aLdBQAAACSLi4uj77//nlq3bk2DBw8Wr3HNLC5R//DDD6lPnz6i4ztJz549xV/u7f6zzz6jgQMH0sOHD7WGk0v6R48eneIiJ3/+/KJdP988SE1K8Pl9XJSbj6XjzOuZ0KsZTVm6neZuOk7Nq5elIv45SK6k08PDQ71d5k7m7WV/tmRc7TnOcjJ3nJftPEW/b0lO5Cf2akZ9WtUkJdI1NkjmdeSb1V30gBgWFUMPnr2mEvlzGfP7AAAA2BRuRvXHH3+kGZ7u/PnzVLNmzQzbxFeuXJlmz55NMTEx5ObmluZ9bmOvrf09X+ykd8EjvYeLcvOydJx7NqlCu8/8R8eu3qFxf2yiNVMGik7yLE3z+1ri+9vL/mzpuNprnOVmrjiv3H1a9KvBRnSsTwNb1yKl0jU26ABPj4BKPdoHP3lp+C8DAABgI+7cuSNK3fkvJ/P8WHOqVasWOTk5icelSpUS8+zZs0ck+Zrt7FevXk3vvfee1kQeIPX12Kwh7cnLw5Uu335MC7ceQ4AAgP7ce5amL98pIvFRh7o0svO7mmC2DMm8HorlS67KdfPhc3P9HgAAAFZj6NChIhEPDAwUQ83xY+64TvLs2TNavHix+Kurx48fU8WKFaldu3bUvXt3Klq0qBjTfvny5Wb6FmBr8mb3pq/6thKPf113iK7feyL3JgGAjP7ef46mLt0uHg9uW1uMfmEvtStQzV4PxQOSq9bfQjIPAAB2oEaNGqINK1eTl3h6eqofcyK+cOFC8Vebxo0b09y5c1O81q9fP+rQoQOdOHFCtH3nseirVatmNxdeYBod6pan3Wev056zQTRu/iZaO30QuTpb/rI2IdHyHQsDwDv/HrwghqBjg1rXpLE9mtjV+QTJvB5KBOQUf2881L0EwhCaF0qmnteYZRuKOzJR0lAQSoP4glJh37V+3CldRnLmzClK69NTpkwZMWkbw75Vq+SSVQBD8MX6jIFt6WzQA/rv/lP6bf0h+rx7E4sl8BuOXKLV2w5QRHQMzRzuQ1VLF7LIuu2BHNeqoEzrD1+iLxdtEY/7taxB4z9oZleJPEMyb0DJfHDIS4pLSCQXJ9OPmc69dhYpUsQs8xqzbENJ67T08CL2AvEFpcK+CwDGyu7jSTMGtaERs/+lBVuOU+PKJalS8QCzJvGbj12huRsP0/2nr9Wvj5izjnb+8LHoLBmMI8e1KijT2kMX6YuFm4nLC/s0r0Zf9m5ud4k8Q3alZxstTzcXcTC/G4JO8AAAAADk1KJaaepQpzwlqVQ0/o9NYvhgUwuNjKbF205Qs89/E+vgRD6bt4foYCtfDh96GRZJ3/61x+TrBQDtVu0+QxMXJCfyHzStSpP7trTLRJ4hmdcD7yTSkHTmrmoPAAAAAJmb3K8l5fbzEjUnf1yzz2Qhu/HgmRjTvt4ns0Wy/vD5G/Lz8hBtcg/8byR90qkB/Ty8E3EOse7QRTp+9Q5+LgAzW7j1OE1bvkM8HtiqJk3t38puE3mGZF5PJd5WtecDvDlwR0PXr18XEz825bzGLNtQ0jpv3bplsXXaE8QXlAr7LgCYio+nO80a0k48XrHrNJ0IDDZ4WS9DI2nZzlP0/pcLqc2E+fTX3rOitJ+v/775sC0dnvMpDWlXh9xcnMT1jXtiBH3QuIqYd/KSbRQTZ/qaAfZEjmtVUAbuf4tHr/h+9V7xfHjHejShl/21kU8Nbeb1VLpQHvH3anAImQuPuWuueY1ZtqESExPFBIgvAI4NAGAO9SoUox6Nq4ghqib8sZm2fjuUvDzcdJr33pNXtO98EO09F0Tngh6IKvvMydGBGlUqTn2bV6caZQqlSRqka6rPujWmvedviOr3v64/RGN7NDXDN7QfclyrgvUn8pzEL9p2Qjwf070xDW1fV+7NsgpI5vVUvnBe8ffqncdix7L3u0EAAAAA1oBL6Y5euS2qw89ctZtmDWmf5jOJSUkieT9/8yGdvn6PTl+/S49ehKb4TIUi/tSx3nvUulZZyublkel6vTxcadqA1jTs5zWibX3rmmWpbKHk60UAME5SkopmrNhJq/acEc8n9Wkheq6HZEjm9VSyQG5ydnSg1xHR4uAfkNNX30UAAAAAgIlxJ8XfDe1Avb9ZLnq6LpQ3O/ln96FHz9/Qg2evKejBM9HnUepO8rgEvnqpgtSkSklqUrkE5TPg2o7nbVWjDO04dY2+XLhVjHvPywUAw/HoYRP+2ERbjl8VfVN8PagtdWtUGSHVgGReT67OTiKh52r2V+48RjIPAAAAYCWqly5IA1rWpCU7TtKPf2vvDI/bu5cpmEd8tnrpQlS5RH5xI8BY3KP2sSt3KPBuCC3feYoGtall9DIB7FVEdCx98su/dPTKHXFjjG/Uta9TXu7NsjpI5g1QrrC/OplvVaOMyX8UAAAAADDM6O6NRSnewYu3xFj0+XL4iiHkiuXLSaUL5qaCebKRo4PpS81z+mYVVf2/WLiFZq89QM2qlaICufxMvh4AW8cdUQ7+cbXItTxcnem3UV1FvxiQFpJ5A5Qvkpf+3s+d4D02ZHYAAAAAMGMtygm9movJ0ro0qEibj12hk9fu0leLt9HSCb3QvxKAHrhJzIBv/6R7T1+JoSAXju1J7xXNhximA415DCyZZ5dvPxYdqZiau7u7mMwxrzHLNpSbm5uYAPEFwLEBAGyFtmsq7hh5xqA24obCsat3aMORy7Jtn1LJca0K1uHa3SfUfdpSkchzbZo1UwYgkc8ESuYNULJALtG2KjImjv67/9SkPZY6ODhQsWLFzDKvMcs2lLTO0NBQ8RgQXwAcGwBA6TK6piqUJzt90rmBaLP/zcpdVLd8Ecrl52XxbVQiOa5VwTocvHiTRv26TuRXJfPnosXje1Fu/N9kCtmVAbidVZUS+cXjM//dN2QRAAAAAGCjBrWuReUK56WwqBiavGSbGM4YALRbufs0Df3xb5HI1ypbiP6a3B+JvI6QzBuoWqmC4u9ZJPMAAAAAoEHqfZuHM95//gZtPn4V8QFIhZsr8xjy05fvpCSVSvQ5sWhcL/L2RPNcXSGZN1C1UgXE3zNB90x6tzUpKYmCgoLExI9NOa8xyzaUtM47d+5YbJ32BPEFpcK+CwBKpss1VYn8uWh4x/ri8YzlO+j5mwgLb6XyyHGtCvLgUviPfl5DK3adFs/H9GhCMwe3IxcnR/wkekAyb6ByRfxF5yavwqLoTshLMqW4uDgxmWNeY5ZtqPj4eDEB4guAYwMA2ApdrqmGtKtDZQrlodDIGJqyFNXtTRVXULbHL8Oo5/RldODCTZFPzRnZhYa2q4ORHwyAZN5AvONVKh4gHp+4GmzoYgAAAADARjk7OYrq9lztfs/ZINp2MlDuTQKQ1YnAYOr73d+iE/Hs3p60alJfalWjDH4VAyGZNwL3TsoOXbplzGIAAAAAwEaVKpCbPn6/nng8fdkOehGK6vZgf7hZ8tIdJ2ngd3+KmircQeSGrz+kisWSC0fBMEjmjVD/veShM05eC6bYuARjFgUAAAAANmpY+7pUumAeeh0RTVOWbkfv9mBXYuLiadz8TTRz1W5KTFJRmxql6K/J/Shvdh+5N03xkMwbeaeVxz+MiUug0//dM92vAgAAAAA2Vd3+2yHtRXX73Wf+ox2nrsm9SQAW8ej5G9E+fuPRy+TokIW+7N2cpvRpRm4uzvgFTADJvBGyZMmiLp0/jKr2AABgo1Uj//vvP3r48KHe8968eZOuX7+u9b2oqCi6e/cuJSSgZhvYB+4I76MOdcXjqct20MvQSLk3CcCs9p0Pog5fLqCrwSHkl9Wdlk7oTf1a1kBHd7aSzG/dupV69uxJNWrUoC5dutCuXbtIaaRk3pTt5t3c3MRkjnmNWbahXF1dycXFxaLrtCeILygV9l3rxsn2Tz/9RCVLlqRKlSrRhAkT9Jqfz+mlSpWiatWqpXj93Llz1KpVK8qdOzc1bNiQfH196csvv0S1Y1AcQ66phnWoJ2p2vg6PoslL0Lu9qeIK1iU+IZG+/WsPDftpjWgfX6GoP63/ejDVKltY7k2zObIl87/88gv98ccf1KFDB5ozZw7VrFmT2rZtSytXriQlqVOuiKg6FRzykm4+fGb08hwcHKh48eJi4semnNeYZRtKWmfhwoUttk57gviCUmHftX6PHj2ix48fixvvDRo00GveJ0+e0ODBg2ngwIFp3jtx4gSNGjWKQkNDRcn8vn37aPbs2TRv3jwTbj2AeRl6TeXytnd7Z9G7/X+04chls26n0shxrQqmFfIylHp9vZwWbzshnnNJ/OqvBlBATl+E2gxk+y8ZNmwYbdmyhXr06CFK5seMGUN9+vShuXPnkpJ4ebhSvQpFxWO0fwIAAFvBF9NcMl+iRAm95ktKShLnc07Y33vvvTTvjxgxglq0aKG+UOdrAC6h379/v8m2HcDaq9uP7NxQPJ6xYqdoUwxgC/afv0Htv1hAF24+FDnS3FHdaFKfFuImFthYMs/VK1NzcnISFwFK06p68tiI20+iMxMAALBv3377ragy/9lnn+n0eW4zHxQURPnz5zf7tgFYi8HtalPl4gEUER1LExZspqQkldybBGCwqJg4mrx4Gw396W96ExEthp3b+M0Qal6tFKJqZk5kJbiTnD///JOmTJmS7mdiY2PFJAkLCxN/+aKBJ0NJ8xu6jMaVi4uq9rcfv6AbD55S8YBcBm8L38y4ffu2eFy0aFG9qhhlNq8xyzYUr/PWrVui7WX58uXJ0RF35hBf5TD22ADpw7FB931QSbgKPTejO3/+vM4dHE2dOlVUy+cSe1Od//G/axn2HGdjr6kcsmQR1e3bf7mATl67Syt2nRLVke09znJcq9pjnE3p8u3HNGbeBrr75JV43r9lDRrTvTG5ODvh+GwEXfdDq0jmnz9/Tu3bt6fatWvT559/nu7nZs2aRdOmTUvzOre7MzaZj4iIEI91vfhIrWbpAnTkSjCtO3iePmpXy6iD2OvXr9XfS99kPqN5jVm2oaR1xsTEiHUimUd8lcQUxwbQDscG3UhJqxIkJiaKTm05KefjPk8hISHit7569Srly5eP/Pz8UszD7eR/+OEHWrt2rbhwN9X5H/+7lmHPcTbFNZWvuyN92rEuffv3AfpxzT56r3AuKpwnm13HWY5rVXuMsykkJCbRst1nadH2U2Ls+Fy+njSlT3OqXio/RUdFUnQ68yHOpj3/y57Mv3z5kpo2bSp6td20aVOGyd7EiRNp9OjRKb4kV8vz8fEhb29vg7dBuhDg5Rj6z9uxfkWRzG8/HURjP2hOjgYefPgg5uHhod4efZP5jOY1ZtmGSr1OJPOIr5KY4tgA2uHYoBsl7XeczGfNmpXWrFkjJvbq1StRos7943z11VfUrVs39ecXLlwo2tX//fff1K5duwyXre/5H/+7lmHPcTbVNdWANnXoWOB9OnLlNk1ftY/WTBkganvaa5zluFa1xzgbi2sjf7Fwi2gbz1rVKEPTBrQm36zumc6LOOtG131Q1mSeT/JNmjQRw9Js27ZN/c+bUTt7bW3t+csa+08nLcPQ5TSvWpp8s+6kJ6/C6PjVYPWQdYZsR+ptMtW8xizbFHG11DrtCeJr2RiDeeKK+GYcJ2sWHR0tqsRyqbq7u7sogdf022+/iSHtUr++aNEiUYK/evVq6tixY6brMeT8j33LMuw1zqa6puL5Zg5pR20nzBdjcc/ffFTdOZ49xlmOa1V7jLMxQ84t2nacfl1/WDzO6u5KU/u3ovZ1yuudsyDOGdM1nrJ1gMdVaLhEnu9+bd++nTw9PUnJXF2cxI7M/jlwQe7NAQAAMFpgYKBIxLnqKVd55cfcWZ3k0qVLoj8U/qurVatW0ZAhQ8TY8txTPi+Tpzt37uAXA7uUJ5s3TR3QWjz+feMRunz7kdybBJBGYHAIdf5qMf38zwGRyNevUJS2fTuMOtStgJsfMpKtZJ6Hu7lw4QIVKVJEDEsj4epyx48fJyXq2rASrdh1mvafD6KXYZGU3VvZNygAAMC+9erVS/Q2z968eSOqy+fJk4f27t0rXuMadWXLlk23Zl327NmpTJnkEV8kZ86cEa/9888/YpLwMHbcES6APWpbqxztPRtE204G0th5G2nD14PJw81F7s0CoJi4ePpt/WFRIs9t47kq/Ze9W1CHuvqVxoONJfOffPKJuChITcltqksVyE0VivjT5TuP6d8DF2hYh7pybxIAAIDBLl68mOH7FSpUSFOFXhN3iMeTJu7tHgDS4tL5s0H36U7IS/pm5S76ZnDGfUkAmBO3bedx479euYsePn8jXmtdowxN7teScvhkRfDtPZnnDu94sjV9mlensfM30srdp2lgm1rkkqoTE124uBh+JzazeY1ZtqGcnZ3FBIgvAI4NAGArTH1NxSWeP3z0PvWbtZL+OXiB6lYoKjoWszdyXKtCSveevKIZK3bSoUu31E1BvurXkppVxbjx1kb23uxtTetaZcXwIk9fh9PW41epU/339Jqfe+0sWbKkQevObF5jlm0oaZ2WHl7EXiC+oFTYdwFAycx1TVWrbGEa1r4uzdt0lCYu2EwFcvlRmUJ5yF7Ica0K70THxotOGBduPS7axTs7OtDA1rXoo/frkSeafVglZFcmxiXxfVpUF4+XbD+hdfxbAAAAAABtPunUgGqWKUSRMXE08Ps/KTjkJQIFZpWYlERrD12k5mPmik4YOZGvW74Ibf12GI3p0QSJvBVDybwZ9GhcmX7fcJiCHjyj/RduUJPKuMMIAGAIviGapFKJTncSE5MoITFJXHSIx6n/Su+9fc5/xWtpPqtSv8djGkvzpf6bcplv15/pspMofy4/GtezKX5wADAIjzP/+2fdqc83KyjwbggN+PZPWvBZJzECFICpz7GHL92i71fvoxsPn4nX/LP70Bd9mlPzqqXQwZ0CIJk3Ax9Pd+rdvBot2HKcfll7iBpVLEEODrr19sgXltLwPNzTvz5V0zOb15hlG4rXyWMQR0VFUbly5RTdwaE1QnzBmi8QwqNi6XVEFIVGRNObiGh6zX/Do8TjNxFRFPHqGYVFRtOzWEd6ExEjSqFSJMpv/ypN2UJ55d4EADAzc19TeXm40uJxH1DPGctEyfwnv22k1V8NoOw23vGYHNeq9upq8GP6fvVeOhF4Vzz39nCjj96vS32aVRdDboMy4Jcykw/b1KY/95yl6/ee0K4z1/XqwCQ6Otrg9WY2rzHLNlRMTIyYAPEFZYqNSxBJuUjCw6OSk/KI6LdJ+rvnIlGPjBGv8Xtcmp2eLKSigl7Jj++FE6lI/+FtnBwdyNGBpyzk6OhATvz47WviPS2v8Y1V6TX1/Bqf03yPLyJTzp8lxbLVj8U2vJs/uw+GJQWwB+a+puJjydLxvaj7tKUU/OQ19Z25kpZ/0cfmexKX41rV3saL/3X9Idp3/oa6JkjfFtVFXw3cCSMoC5J5M/Hz8qCBrWvSr+sP0y9rD1LzaqXExR4AgFy4pDuUk2116bg0JT9/HR5NoZFvE/Twd+/FxCWPM24Id1dncXHgm9WD/LK6k4947E4+nm7kEhdKzg5ExUuWpmw+WSmruys5OTpqTbhTJN6caGfJgup/AGDz8uX0peUTe4sq9zcePqdeX6+glV/0oVx+b++GAujoyp3HIok/cOGmeM5DxLevXZ5GdW1EATl9EUeFQjJvRgNa1aSVu8/Q7ccv6O/956lX06rmXB0A2FEVdq6SLpWOvys1T36smbBL7/HnwqJiyNA+Obn0mxPy5MT87eSV/Pxdkp6csKvf83RPt6oeV6UMDAwUTXCqViqBJjgAAOko4p+D/hjVmYb/tpHuPH5Bvb5eTiu+6Et5s3sjZpDp9cKJwGBasv2kepg5vhnetnY5+vj9elTUPwciqHBI5s3Iy8ONRnZuQNOX76TZ/x6g1jXKiBJ7AABJXELiu+rqb0vDuXT8dYrS81Ql6eFRFG9EW3Jui8l9e/Dx6F1yzo/d1Am7n1fya5ykc4LOpeZZ+DY+AABYXP5cvrTqy76iqv3dJ6+o29QltGhsTypZIDd+DUiDe6PffjKQFm8/KZr8Skl8+zrlRRJfOG92RM1GIJk3s55NqtKa/edFz/b/+/cATR/YxtyrBAAZJCWpKDw65l3puGanb5yMc6LOVdg1qq/zXy5hN5SLsyP5aZSWJyfeb5+/Tca5dDz5cfJ73p5uon0cAAAoC4+U8dfk/jTg21V0J+Ql9Zi+jOaO6kq1yxWRe9PASjx7HS6GmPtr71l6+jpc3dytc/2K1L9VDSqYO5vcmwgmhmTezLht5+R+Lan31yvo7/3nqGO996hS8QBzrxYAjBAdG/+2DXkkPXr6guJVj9Ql5snJ+rtkPLmae/JfHkLNEHy3nNuQc9V08Zerq79NwDVLx9Vtz724zbm7OEGjtBwAwH745/ChNVMH0sf/W0Nn/rtPg77/i2YMaktdGlSUe9NAxsKEE9eCafXec7TvfJB6FJgcPp6iYzsuWETHdrYLybwF1ChdiDrUKU+bjl2hCX9sok0zh5Cbi3P6P4qT4T9LZvMas2xD8XB0GJIO8ZUDn9CSO3TTHBLtXcl48lBpUqdv76q2x8Yb3uGbp5uLSLQ1S8OlUnP1c3Winpyc83Awug5faUtwbAAAJZPjmorxuWPphN404Y/NtPXEVZq4YLPo3OyL3s3J1dlJ8Ynp2RsP6cmrMHoa60T1K5YgF9Qm0+ruk5e0+dgVkV/cf/pa/Xrl4gHUo0kVal2zrOL3B8hcFhX3jKBQYWFh5OPjQ6GhoeTtbXgnIBwCXgYvy1ylXJwgtB4/j56/iaBBrWvShF7NyV5YIr72zB7iy98xIpo7fOPO3ZJ7XX+Tuvq6RsL+WqPDN2Nq1fAFk5e7qxjXVyoNlzp381OXmrulSNhx4tTvd7X1fddaznP2FhfsW5aBOMsbZ058uXfy3zYcFs8rFPGnOSO7iB7wlYgT+PHzN9HxwGD1a3xubVm9DLWrXY6qlixg1hvfStifX4RG0PaT10QSf+n2I/Xr3K/N+3UrUI/Gla2+HwUlxFlJ53/crrEQPhjNGNSGhv20hpbsOEmNK5ek6qULWmr1AFbV4VvqntbftSdP3enbuzHLjenwjUu+1aXhotT8XTtzTsTVpeZSO/Os7qKEneGEAwAA1ogT20+7NKSKxfLRmHkb6fKdx9ThywWi2n2rGmVISXaduU6TFm0V539uQtbgvWJ07sYDUQjGzVR5ypPNm5pWKUlNqpSg6qUL2U2JPZfA7z0XRHvPBtH5mw/Uo9JwE7265YtQ+7oVqFmVkuTx9roF7AuSeQtqUrkkdar/Hq0/fIlGz11Pm74ZQtl9PC25CQBmqcIuDY8W+jb5lhJyqRO4dx2/RVFUbLzB63RzcUo7PJpGG3Kp4zfNknJ+nUvZDaHgiksAAGAnGlQsThu/Hkwj56wVCT3/bVOzLH3VvxVls/JRlLiTtpkrd9H2U9fE83KF89JPH3cUw/ElJiXRqWt3afPxq7Tr9HVRcr9qzxkx8Q13TvgbVipONcsUtqlh+qJi4uhs0H1RQ+HwpVt08+HzFO9zDQzulb5NrbKUwyerbNsJ1gHV7C1c3YN7ru48eZEYe752ucK0ZHwvcnRwSDH28t27d8XjQoUKkYPGe5nJbF5jlm0oXmdwcDBFRkZS2bJl0XbeCuPLJ8vwqNg0SbhUVV2zpJzHL+d25ZzE8zyGEh2+aXbqJpWUq9uaaxm/3Ms9w74mzAFVwcwHxwbdoJq9YXHB/65l2HOcLXlNpWucuebb7xsP0/xNRykxSUXZvD1oTPcmoidza+uXhQsE/txzRoz0xNfGjg5Z6MM2tWlEp/r0+OGDNHGNjUugo1dv04HzN2n/hRuixF5ToTzZqEaZQlSrTGGqXCI/5cnmpfc+Kdf+zNdTV+48ovM3H4ox4S/ceJCiNiIXSHBt3mZVSolaCXmz+5CS2fNxQx+oZm+l+E7ir592pc5fLaLjV4PFeKHNq5YSw4oUy5dDfIYTM0NlNq8xyzZ0nMvLN+/RgycvKehlPGX1SK6+zFWBPFxdxGNP9+TH6JnbMFFRURQdHS0OjuFRMRpJ+Ltq6mlKyqXnkcmTMQXQ6irsb0vGfVKNWS4l7ZodwHHbLmu7sAD59l0AACWy9DVVZrja+agujURV9PHzN9ONh8/oi4Vb6O9950TneFVKFpB7E8W1yr5zN+jnf/erS5y5mcC0AW2oTKE84iaJtri6ujiJGq48cV8BV4If075zQXTs6h26eieE7j55JSYeDprl8s1K5Yv4U4Wi+cTf4gE5Kbef/gm+qfE1F3/vGw+e0dXgELp46yHdevQ8zXWYf3YfqlO+iCj4q1+hmBhWFkAbVLOXAR9QZg5uR5/P3UCnr98TE+ODTO2yhahMThcqHpCLlIp7Auc7iztPX6f95/4jnyzJF+v39lwjFaV/EOXjKyf1fDJycXZKnpwcxQFc/Ro/13iP/3JSyLUb+K4u38F1zJKFHB01nmv8Tf6cg06JZOoq1toSXhWpxN1vPvnwyYWnRJXG47evJ6refUb6fPJrbx9r/lW9e8w3Q+ITE5P/akxx6scJlNMlnhITE+nOrzspSWX4SYpvrPiJodE0q7C/S8JTV21PrsLulqJmCQAAAMirXGF/2vjNYFq5+zTNWXdIVL3nMenrVShKIzs3oIrFLD9EMl/vHLx4k+ZtOkIXbyV33MbXEGN6NKFuDSvrdYOfP/te0XxiGt2tsSjI4GH6Tl4LppPX7tGNB0/p2ZsI2nf+hpgkXJBQxD87FfXPSYXzZqO82XxE9fy8OXzENbgp2uDzdR83K3z8MpQePn9Dj168oUfPQ0W7d07ipbHfUwvI6UvvFcsnRsCqXbYwFcjtJ/uNB1AGJPMyaVurHJUumEd0aHH86h3RNob/wTcevUwXvJI/47zhDNUqW0T03lmtVAGD28UkxkVTbNhzcs6ancwl5GUoHb1yh45duUOHLt2iiOjkKthZSEX+uVwpILs3FXD2Ee2lo2LjRHsgrlYl/ZWSZX5sXfe5rRvH19sr5c0GruGgLSHXrLIuVWfnz3H1dW9Pd7vpSAYAAMDWOTs50sDWtahd7fL0y9qDtO7wRTpy+baY+LqSxx/nEnz+nD7Xkq7eOcnRxV3n7eBEe+uJQFq28xTdefxCfZ3Sv2UNUa3eFCXOXh5u1LhyCTGx6Nh4unY3RNzEuHz7sXh87+krcW3Kz3nSvhxXMYKNNFJNVnc3cnF2JCcHB3JychTV3bNQFlFoFZeQQHH8Nz5RjJwjDW2rS21HvoFQIiAXlSqQmyoVDxBJPNq+g6GQzMuoqH8OMQ1tV4di4uJFr53Hrtym69euibt5tx4+p5sPX9CKXafF5wvnza5O7Pkv38XL6K6dKimRgrb9QMH7F4iDsIOLBzlWHEj+ldoatd1cYs1VmS7deiSqB524dld9gJZw9aYW1Usn966ZGE4xMTFUtWpVrW26+W4tf39O8jmZlw6OyQfKxOSDZurnbx/z3xSl2m//JiZKJd9vn6tLxZOS30tSiZoA2qQX0/QirVnqz/OmrAmQ/JjbiEs1CNR/dXiNE2znt5PmY2lycshCj+7dofjYOHqvUiXy8/IUNRkAAAAAcvpmpa8/bEtD2tehuRsO06ajl0UBEk/8XqsaZahtrbKitF7b9U/qa0lO5As3HkIl24ylLA7abwRwMn088A5tOxFIu8/8J67bpJJxHjptQKualMvvbUmEGfDNAm5SoNmsgGs03nvykm49eiGqtT949oaevAqlkJdhYuJt5LbrPD1+GWbU+jmMuXy9KF8OHzFMIP8NyOlHJfLnpGL5coqbDwCmgqt+K8Ede9UpV4RqlSlEgYF5RFL7KsGVzgQ9EAfcoAdPKTjkpZj+PXhBzMNVgqqVKkgVivqLmwKc2D19+Fy0Ry+RkEjBu36iWzvniMrgjA/CLy7tFI/Lliuf6TZxNe4XoZH04NlrceDjTvtuP3pBgXdDxN1HTZyE8p1F/g5cjYtPCpyMcjIdGBiY4Xr4c6INvZsL5VB2nx4Wx/GNC30u2h7zSdmQDvAAAADAthXI5UffDe1An3VtlDzU277zohM5LjDiKbu3J9Usm9yBXLkieamYf05ROMCJfOpryeTnRKXaTRB/OQEODH4sqs/zNevJa3fVCTzjBLZbo0rUpUElUfotBy4Q4Sas2pqxciEV9zf0OiySHj97QYlZnCgsMobCo2PFtTAXAiVwk8fEJPFZqbmn+OvkKJLz5OFtPcToAVwL0tBRdAD0hWTeSnH75eply1DrWuXEc662c+5tYn/mv3ui0wyulr/1xFUxSVWuC7690fn5soOUh56Sb5Zm5JklhhwoiRLIkdzJl1RnQmjHm7Xk7OIi2pbzfdiYuARRMh4dG0dhkbH07E04vQiNSLeqEFc7Klcor0jg+c4nH/zROQcAgG0JDw+nP//8k7Zu3UoNGjSgsWPH6jzvmzdvaMCAAeLxhg0bTLZcADAcj9XOneR9/H59URuUS8+5yefLsEjxmCfGNQu5Bqjzq/vkRU3INUs8OVGiuNaMJWeK2XCTHM4sogfPQ8W8qXFpdOPKJen9uuVFB3TW3P6bt42TcG6OmN3TGb2sg6IgmbdC2oY34bbNqdsDXbr1kM4E3afr957SvSevKEmVRNkcY8TwYXHh8XSPcopJwgfg/C7Jjx+cvp5hZ3QSvrPIB/6i+XJQMW4WkC+naONTskBundtY80HSmg/iSof4glJh37Vut27dovr161O7du3o4cOHdOnSJb3m//DDD0XNrMePH5t0uQDWwhJD/JoLX8M1qlRCTFyKLppNBgbT2f+4NugzUQPz3tPXnP6/nbTQaHvOva9zr/QViwdQ3fI8QlNOg6/9lBxXAEtDMm9l+ADG44Xr0h6oZtnCYkqN24YHPwyhNbN60Zt4J4pMcheVo5yzJJJTQqJoa92750RKyuJICaIteZKo5s89yXNV96zuLqItE1fjz+bladQQYtL34fEkcXA2PcQXlAr7rvXLmzcvBQUFkZeXF7Vs2VKveefNm0fPnj2jESNG0BdffGGy5QIo7XpNCbi6OPeizhPjquRc+zP44RPaN+8jehPnRHHkTIkqrueZRZTSezgR1ek7kwrly00FcmUzWfV5W4orgCUgmbdBnHwXLeBPnVq3SNHOKVkWKtZyJJVqW1fGLQQAAGvn6elp0HxXr16l6dOn08mTJ2nLli0mWy4AWAaXqHOtTJ78WjdL/1qyTkX8JAAyQzJvw7inURa8fyElxkWRo4sHFW48WP06AACAKXFnnN27d6effvqJChYsaLLlxsbGikkSFhamLkHkKTXpdW3vgekgzrYf5xKtx4j+k4IPLHp3Ldnow7ev29b/F/ZnxNma6Pr/hWTeynCV9/v374vHBQoU0Ktqetp5HUVPo8VbfKoeZ/7Rk+d07/4DvZdtKN6me/fuUWRkpKhSid7WEV8AHBts18iRI6lixYr0wQcfmHS5s2bNomnTpqV5nZtwpZfMR0REiMfos8V87DnOfH0j9Qfh7+9v1msqueOct/4wylVrAMVHviZnTz9ydHalsPDk7VFyXK0tzvYCcdaNdNM6M0jmrRD38mvKeXlMUI8cBcQB0phlG4oPjFxaA4gvAI4NtotLzhcvXky1a9dWt4XnG8wxMTHiOSf6rVu3NmjZEydOpNGjR6e4yMmfP7/oddrb2zvN56UEn9/HRbn52HOc+Zrq0aNH6u9v7mTeKuKcI+2wbkqOq9XG2cYhzrrRdR9EMg8AAABGc3Z2ph07dqR4jdvMBwcH06hRo4zq1MrV1VVM+oyIIL2Hi3Lzstc4a35fS3x/e4mzpeNqr3GWG+KcOSTzAAAAYFb//fefSNRnz55NpUqVStM7PQ9Dx82r0Gs9AACA6aFkHgAAALRq06YNJSYm0rlz50TJOyflOXPmpJUrV4r337x5Q7t27RJ/TblcAAAAyBySeQAAANDq008/FW1YNbm5uakfly5dWlSt57/atG/fXpTY67tcAAAAyBySeQAAANCqefPmGUaGO4rKqAo9j5zCk77LBQAAABtP5qXeEHXtuj+j5fAyrKHDCy6pkIbF4G3Sd2i6jOY1ZtmGktYZHR0t1omh6RBfJbGmY4OtwbFBN5rjqYPu53/871qGPcfZktdU9hRnOa5V7THOckKcTXv+V3QyLw2zxsPTAAAA2Co+33EpOLyLB8P5HwAA7Pn8n0Wl4Nv9fPfu8ePH5OXlZdQdNGm82gcPHmgdrxaMg/iaF+KL2CoV9t3M8SmaT+T+/v4WLaFS+vkf+5ZlIM6Isy3B/ow4K/H8r+iSef5iAQEBJlseJ/JI5s0H8TUvxBexVSrsuxlDibzh53/sW5aBOCPOtgT7M+KspPM/bvMDAAAAAAAAKAySeQAAAAAAAACFQTJPRK6urjRlyhTxF0wP8TUvxBexVSrsu4B9S9nwP4w42xLsz4izEim6AzwAAAAAAAAAe4SSeQAAAAAAAACFQTIPAAAAAAAAoDBI5gEAAAAAAAAUxu6T+fPnz1OfPn2oQYMGNHjwYLp9+7bcv4nNSEhIoA0bNlC7du2oZs2alJiYKPcm2ZQtW7ZQv379qEmTJjRkyBC6fPmy3JtkM5KSkujPP/+kHj16ULNmzWj48OF07do1uTfLJo0bN04cHw4cOCD3poCC7Ny5kzp37kyNGjWisWPH0qtXr3Sed+7cuWKfW7ZsmVm30RacPn2aevXqJa6Rhg0bRvfu3cvw87///ruIrebUvn17i22vUt26dYs+/PBDEee+ffvSxYsXdTpP8T78/vvvU6tWrWjBggWEbrAy9uzZMxo1ahQ1bNiQunXrRvv378/w87NmzUqzP/PUtGlTPX9h+xIZGSk6Fm/cuLH4///nn38ynef69eviWotjy3nDt99+SxERERbZXqWz62Sek5+6deuSr68vTZgwgcLCwqhWrVr0+PFjuTfNJrRo0YKWL19OhQoVolOnTuEkY0JffPEFLVq0SBwo+bG7uztVqVKFjhw5YsrV2C0+2R86dIi6du0qks2oqCiqVq0aXb16Ve5Nsyl///23SMr4+PDy5Uu5NwcUYv369eJij/8nR48eTSdOnBAX53FxcTolpz/++CPduHGDHj58aJHtVaqzZ89S/fr1KXfu3OIaiRMhvkZ6/vx5uvPcv39fJJmzZ89WT9OmTbPodisN74ecIEZHR4s4e3p6imvTwMDADOfr2bMnffXVV9SxY0caP348XblyhebPn2+x7VYaPo9LceUbgGXKlKHmzZvTrl270p2ne/fuKfZlnh48eCDyBtCObyi1bduWNm3aRCNHjhQx5htUGe2bwcHB4n/gzZs3NHHiRPH5pUuXUqdOnRBmXajsWKdOnVQNGjRQP09ISFAVLFhQNWbMGFm3y1a8efNG/F29ejWPmKCKj4+Xe5NsRnh4eJrXGjVqpOratass22NrIiMj07yWK1cu1axZs2TZHlt0+/ZtVd68eVXnz58Xx4d///1X7k0ChShZsqRq+PDh6ufPnj1TOTs7q5YtW5bhfKGhoapixYqp9u7dq8qXL59qxowZFtha5WrdurWqRYsW6udxcXHif3bSpEnpzjN+/HhVkyZNLLSFtmHkyJGqEiVKqBITE9Wv1axZU9WjR4905+HrKkdHR9XVq1dTvB4dHW3WbVWyOXPmqDw9PVNcP/Xq1UtVtWpVnZdx8uRJcb7auXOnmbZS+bZv3y5idPPmTfVrU6ZMUeXIkSPdPGDx4sXiGK75vpQ7REREWGS7lcyuS+b37dsn7u5LHB0dqU2bNrR3715Zt8tW+Pj4yL0JNitr1qxaX9OlZAoy5+HhkeI5l3i8fv2a3nvvPYTPBOLj40UThunTp1Px4sURU9CrFDMoKCjFuTtnzpyixDizc/fQoUOpQ4cOomkSZIxL17npi2acnZ2dRXXuzOLMJZ8cY441V5XlEmfI+Fq0devW5ODw7pKcqybv2bMn3XlWrlwpquSXLVs2xetubm4IdQZx5mY5mtdPvI9yDRQuEdbF4sWLqWDBgqL5HaQf51KlSlGxYsVSxPnFixd06dIlrfNUqlRJNMXlmlNS6f6xY8fE/s01VSBjdpvMh4aGisnf3z/F6/w8szZhANbY98OOHTtE2zkwjZs3b4pqX+XLl6c6derQwoULxYUsGI+r0eXLl0+0EQXQh3R+1vfczc2SuE3mzJkzEXAdcFV6TsL1jbOrq6toY8/VmLmZ0ooVK8RxNDY2FnHPYJ/WFmduesRVw7XhPlwqV65M//vf/0RzO+4/YsmSJeImDOgXZ6l5iC7twLlp2KBBg1LceAHd45zesYOT+a1bt4prWL7m4hsmfF2LwlXdOJEdlwxJJx5N3PZYeg9AKSVV3GaO73z2799f7s2xGZxscvs4LpFfs2YNjRkzRvRLUK5cObk3TdG4jTxfEKV3hx7A1OduTuK5LfLhw4fJxcUFATbjNRL34aI5DyeaXELH7V+5Az3QHmttcdb8HVKLiYkRN5i5TTHH/O7du6J/F+4Lis9bYJo4a/r333/FzZWBAwcivCaO86NHj2jEiBGixgN37MzXXdyBHu/bfJMKMuZkz1XAuVp96h5w+U5o9uzZZdsuAH1wZ418scR3Mv/66y8Ez8RV7blEiXGJfO3atUXPttzLPRiOO8Xk0iNu0sSkkiQ+aXOizyWoAOnJli2b+KvPuZt7UuYqnJoX4Vzy/Mcff4iOLjOqzmyv/Pz8KEuWLHpfI6W+iOcSOe5oDDfvMt6ntcWZmzV4eXmlOw+PGMTVvvl3Ylz7gTuE/OGHH8S8oFucmS7X/RxrvhbgG/2Q8f6cevSfzOIs3YDi5iNSrQcunefmU5zkcy0USJ/dJvN8oOMStjNnzqSo6sm9KnN1DwBrFxISItp/canHunXrUOJkZnny5BFtvsA4M2bMSBFHrsrLN6QGDBiAIawgUyVLlhRtKPncLd1s4/aV3O41vRIzrhbLo6to4jbJfEMJTT204xiXKFFCxLl3794GXyPxb/P06VO0e80AJyocZ00cZ+6jJb3q3FWrVhWl8VIiz/LmzSv6zeHq4OhtXXuc+YZx6jhz8lmgQIEM92Pup+Po0aOih3bIPM58A5Vrj0h9OHCceV+uUKGC1nn4JgtfY2nu71LVfH2GHbVbKjvv2dLHx0d1/fp18fzgwYOid9AtW7bIvWk2Bb3Zm15ISIjo0Zl7G46JiTHDGuwb91ofFRWlfn7kyBGVh4eH6n//+5+s22WLuGdh9GYP+hgyZIjo/fvly5fi+fz581VOTk6qGzduqD8zbtw41UcffZTuMtCbfea+//57Vfbs2VW3bt0Sz3fv3q1ycHBQ7dmzJ8V1VLt27dTPv/nmG/Wxk3tnnzp1qpjn1KlT2MnTsX79epWLi4vq2LFj4vmVK1dUWbNmVc2bNy/FZ2rUqKGKjY0Vz48ePapydXVVnTlzRjzn6wC+HtCnZ3Z7c/HiRbEv8jWpdB2VP39+1eeff67+zOnTp0WcebQVTWPHjlX5+/uLUa8gY0+fPlV5eXmpRwvh0YGqVKmi6tChg/ozjx8/FnE+dOiQeM4jkXBv9tL/QFJSkhhZjP8PXrx4gZBnwm5L5tnw4cNFr6sVK1YU1Tm4YwYes5PHRwTjcZVkvospVa/h8T3Zr7/+KsYHBsNxlWS+U8ztkLhHW0nRokVRDdwEnJycqHDhwpQjRw7RRo7vDHObeR4zFQDkxePEc+dq+fPnF6WRPP45N9/QHBmBj4+69lAN2nGVba4uyz1K8zUSdxLGHQg2bdpU/Rm+buKOqiRcssafzZUrl/hduGSOS+mqV6+OMKdDGieeayhx7LjEnWuM8OgLEq7dwKWbUrMk7pT1559/FqMGcKky19QrUqQImttlgGs6cNMaju3kyZNFO20eA51ri0m4Y2yOs2bHg9ycgTty5Pm4eS5kjP/3uZ8hHiuem81x+3c+hixYsED9GW4SwnGWSt35s9wUh/dn3o/52M21TlavXo2mzzrIwhk92Tk+4XAnYnzxzu3EwDTu3LkjYpsat5/z9vZGmI1w+/Zt0eZTWzvv9KoxgX64jS33aM9NcvhiCW0QzYMvTnk4Gq7SK7WHBtAFJ5d8Mcj7TurhJG/cuCEuwvl8o82FCxfERSfav2aOE0nun4UvslMPOcu/Ad+w16x6z3Hn+HN774CAgBRVwSF9nPRwIs8x4+EWNfG1FF9T1ahRI0U8uUo9n6f489iXdcMx4/2TY8ax1hQWFiZuYHHiL3Xaxk3BONEsXbo0hlzWAzf54M5HeShALmjSxMk8H4O52ZRm3sW/TXBwsDie840t3DzRDZJ5AAAAAAAAAIXBQIkAAAAAAAAACoNkHgAAAAAAAEBhkMwDAAAAAAAAKAySeQAAAAAAAACFQTIPAAAAAAAAoDBI5gEAAAAAAAAUBsk8AAAAAAAAgMIgmQcAAAAAAABQGCTzAAAAAAAAAArjJPcGAIB1i4iIoFWrVml9z8XFhQYOHGjxbQIAAADzun//Pm3fvl3re3ny5KH3338fPwGAzJDMA0CGbty4QbNnzxaPX716RaGhoVS4cGHxvESJEkjmAQAAbNCJEyfU5/+QkBBSqVTk7+8vnrdp0wbJPIAVyKLi/0wAAB18+umnIrnfsWMH4gUAAGAnmjRpQpUrV6YffvhB7k0BAA1oMw8AOjt//rw4mQMAAID9uHjxIs7/AFYIyTwA6IQr8Vy6dAkncwAAADty9+5d0cwON/MBrA+SeQDQSXBwMIWHh1PFihURMQAAADtx+fJl8vDwoOLFi8u9KQCQCpJ5ANDJs2fPxF8/Pz9EDAAAwI7O/76+vpQlSxa5NwUAUkEyDwA6KVu2LOXLl4/KlClD//vf/xA1AAAAO1C7dm0KCwsTI9ls3rxZ7s0BAA3ozR4AdBYZGUmBgYFiaJqAgABEDgAAwA5wm/nr16+LG/qooQdgPZDMAwAAAAAAACgMqtkDAAAAAAAAKAySeQAAAAAAAACFQTIPAAAAAAAAoDBI5gEAAAAAAAAUBsk8AAAAAAAAgMIgmQcAAAAAAABQGCTzAAAAAAAAAAqDZB4AAAAAAABAYZDMAwAAAAAAACgMknkAAAAAAAAAhUEyDwAAAAAAAKAwSOYBAAAAAAAASFn+D8nLtGGAsMV/AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1000x350 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x350 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "if QUANTIZER:\n",
    "    for part in result['open_intervals']:\n",
    "        print('Interval:',part['interval'],'; simplices:',len(part['simplices']))\n",
    "        display(sp.Eq(sp.Symbol('G'),part['G']))\n",
    "else:\n",
    "    print('Quantizer integration is disabled; set QUANTIZER=True above to enable it.')\n",
    "\n",
    "figures = sg.plot_objectives(result, logarithmic=LOG_PLOTS,\n",
    "                            output_directory=code_directory/'dimension_results' if SAVE_OUTPUT else None)\n",
    "import matplotlib.pyplot as plt\n",
    "for figure in figures:\n",
    "    display(figure)\n",
    "    plt.close(figure)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "da2327fa-6742-4bf8-96a9-8205f9537c7a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python (periodic)",
   "language": "python",
   "name": "periodic"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.6"
  },
  "parameter_analysis": {
   "coordinates": "w=tau*z",
   "dimension": 5,
   "g": "1/4",
   "logic_module": "symbolic_geometry.py",
   "minimum_ambient_dimension": 4,
   "parameter_domain": "0<=g<=1/2, tau>0; fixed rational g for interval enumeration"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/symbolic_geometry.py <==
"""Exact chamber geometry of D_dim union ((1/2,...,1/2,g) + D_dim).

Ambient dimension must be >=4. Choose a fixed rational 0 <= g <= 1/2;
tau remains symbolic and positive.
The general chamber is x1 >= ... >= x_(dim-2) >= abs(x_(dim-1)).
At g=1/2 the smaller chamber x1 >= ... >= x_(dim-1) >= 0 is optional.

The nine-site reduction and congruence of the two site cells are those in
the manuscript, sections 'The Voronoi Cell' and 'Computing the objective'.
This module enumerates chamber-polytope vertices, not only full-cell vertices.
"""
from functools import cmp_to_key, lru_cache
from itertools import combinations
from math import comb, factorial
from pathlib import Path
import json

import sympy as sp

#symbolic variables can be used by name symbolc_geometry.var
g = sp.Symbol('g', real=True) 
tau = sp.Symbol('tau', positive=True)


def squared_norm(point, tau_value=tau, *, scaled=False):
    """Return the squared norm for H=diag(1,...,1,tau_value).

    By default point contains the original coordinates (x,z), giving
    sum(x_i**2) + tau_value*z**2. With scaled=True it contains (x,w),
    where w=tau_value*z, giving sum(x_i**2) + w**2/tau_value.
    The parameter must be positive. Use only arithmetic on the supplied
    elements, so symbolic expressions and exact algebraic-field elements
    share this formula without conversion or symbolic simplification.
    """
    last = point[-1]**2
    last = last/tau_value if scaled else last*tau_value
    return sum((x*x for x in point[:-1]), last)


# * marks that every argument following it must be supplied by name
def build_system(dimension=5, g_value=g, *, reduced_chamber=None):
    """Construct the paper's inequalities; g_value may also be symbolic g.

    dimension is AMBIENT and >=4 (the manuscript's n+1). A fixed-g analysis uses an
    exact rational, e.g. Rational(1,4), not a floating-point approximation.
    reduced_chamber=None uses the extra symmetry at g=1/2, reversing both
    the last horizontal coordinate and z. Set reduced_chamber=False to
    keep the general D chamber.
    """
    if isinstance(dimension, bool) or not isinstance(dimension, int):
        raise ValueError('dimension must be an integer')
    gv = sp.sympify(g_value)
    if gv != g and (not gv.is_Rational or not 0 <= gv <= sp.Rational(1, 2)):
        raise ValueError('Use exact rational 0 <= g <= 1/2, or symbolic_geometry.g.')
    if reduced_chamber is None:
        reduced_chamber = gv == sp.Rational(1, 2)
    if reduced_chamber and gv != sp.Rational(1, 2):
        raise ValueError('The smaller chamber is supported only at g=1/2.')
    if dimension < 4:
        raise ValueError('Ambient dimension must be >=4.')
    dim, m = dimension, dimension-1
    e, half = sp.eye(dim), sp.Rational(1, 2)
    shift = sp.Matrix([half]*m+[gv]) # tranlation vector t_g
    odd = [half]*(m-1)+[-half] # n-element vector n-1 entries +1/2 last -1/2
    sites = [
        ('-2 e_d', -2*e[:, -1]), ('2 e_d', 2*e[:, -1]),
        ('(1/2,...,1/2,-1/2,g-1)', sp.Matrix([*odd, gv-1])),
        ('(1/2,...,1/2,g-2)', sp.Matrix([half]*m+[gv-2])),
        ('(1/2,...,1/2,g)', shift),
    ]
    # for g=1/2 use the chamber C given by the larger symmetry group
    if not reduced_chamber:
        sites.append(('(1/2,...,1/2,-1/2,g+1)', sp.Matrix([*odd, gv+1])))
    sites += [('e_1-e_d', e[:, 0]-e[:, -1]),
              ('e_1+e_d', e[:, 0]+e[:, -1]), ('e_1+e_2', e[:, 0]+e[:, 1])]
    divisors = [4*tau, 4*tau]+[sp.S.One]*(len(sites)-5)+[2, 2, 2]
    def in_D(v):
        return all(a.is_integer is True for a in v) and sum(v) % 2 == 0
    cosets = []
    for _, v in sites:
        if in_D(v):
            cosets.append('D_dim')
        elif in_D(v-shift):
            cosets.append('t_g + D_dim')
        else:
            raise AssertionError('Representative site is not in X_g')
    H = sp.diag(*([1]*m), tau)
    rows, rhs, row_scalings = [], [], []
    # Voronoii inequalities 
    for (_, v), divisor in zip(sites, divisors):
        rows.append((2*v.T*H/divisor).applyfunc(sp.cancel))
        rhs.append(sp.cancel(squared_norm(v)/divisor))
        row_scalings.append(tau if divisor == 4*tau else sp.S.One)
    # chamber inequalities
    for i in range(m-1):
        row = sp.zeros(1, dim)
        row[i], row[i+1] = -1, 1
        rows.append(row)
        rhs.append(sp.S.Zero)
        row_scalings.append(sp.S.One)
    last = sp.zeros(1, dim)
    if reduced_chamber:
        last[m-1] = -1
    else:
        last[m-2], last[m-1] = -1, -1  # x_(m-1) >= -x_m
    rows.append(last)
    rhs.append(sp.S.Zero)
    row_scalings.append(sp.S.One)
    # A,b is the inequality system of the manuscript
    # scaling multiplies inequalities
    # conversion is the coordinate transformation:
    # (x_1,..,x_n,w) \mapsto (x_1,..,x_n,z)
    A, b = sp.Matrix.vstack(*rows), sp.Matrix(rhs)
    scaling = sp.diag(*row_scalings)
    conversion = sp.diag(*([1]*m), 1/tau)
    A_w = (scaling*A*conversion).applyfunc(sp.cancel)
    b_w = (scaling*b).applyfunc(sp.cancel)
    b0, b1 = b_w.subs(tau, 0), b_w.diff(tau)
    assert tau not in A_w.free_symbols
    assert (b_w-b0-tau*b1).applyfunc(sp.expand) == sp.zeros(A.rows,1)
    order = sp.factorial(m)*2**(m if reduced_chamber else m-1)
    chamber = 'smaller g=1/2 chamber' if reduced_chamber else 'D chamber'
    return dict(dimension=dim, g=gv, reduced_chamber=bool(reduced_chamber),
                chamber=chamber,
                sites=sites, cosets=cosets, divisors=divisors, H=H,
                A=A, b=b, A_w=A_w, b0=b0, b1=b1, conversion=conversion,
                symmetry_order=order, chamber_coordinate_volume=1/order)


def positive_feasibility_interval(constants, slopes):
    """Intersect c_i + tau*d_i >= 0 with tau>0, retaining singleton bounds."""
    lower, upper = sp.S.Zero, sp.oo
    for constant, slope in zip(constants, slopes):
        if slope > 0:
            lower = max(lower, -constant/slope)
        elif slope < 0:
            upper = min(upper, -constant/slope)
        elif constant < 0:
            return None
        if lower > upper:
            return None
    return None if upper <= 0 else (lower, upper)


def solve_basis(system, basis):
    """One exact vertex, also with symbolic g; basis row indices are zero-based.

    The returned u=c+tau*d is valid when determinant!=0 and s0+tau*s1>=0,
    together with 0<=g<=1/2 and tau>0. Note that u=c+tau*d follows by Cramers
    rule and multilinearity of the determinant, because A does not depend on tau.

    Normally A_w, b0 and b1 are SymPy matrices and the returned vectors are
    symbolic matrices. They may instead all be DomainMatrix objects over the
    same exact field (with g already evaluated). In that case the vectors
    remain DomainMatrix objects and the determinant remains a field element;
    no conversion to symbolic algebraic expressions is needed. Both modes
    return the full slack coefficients s0=b0-A_w*c and s1=b1-A_w*d.
    """
    from sympy.polys.matrices import DomainMatrix
    from sympy.polys.matrices.exceptions import DMNonInvertibleMatrixError

    A, b0, b1 = (system[k] for k in ('A_w', 'b0', 'b1'))
    basis = tuple(basis)
    dim = A.shape[1]
    if len(basis) != dim or len(set(basis)) != dim:
        raise ValueError('Choose dimension distinct row indices.')
    M = A.extract(basis, range(dim))
    if isinstance(A, DomainMatrix):
        rhs = b0.hstack(b1).extract(basis, (0,1))
        try:
            numerator, denominator = M.solve_den(rhs)
        except DMNonInvertibleMatrixError as error:
            raise ValueError('Singular active basis.') from error
        cd = numerator.scalarmul(A.domain.one/denominator)
        c, d = (cd.extract(range(dim), (j,)) for j in (0,1))
        return dict(c=c, d=d, determinant=M.det(), s0=b0-A*c, s1=b1-A*d)
    determinant = sp.factor(M.det(method='domain-ge')) # by gaussian elimination
    if determinant == 0:
        raise ValueError('Singular active basis.')
    cd = (M.inv(method='DM')*b0.row_join(b1).extract(basis, (0,1))).applyfunc(sp.cancel)
    c, d = cd[:,0], cd[:,1]
    return dict(c=c, d=d, determinant=determinant,
                s0=(b0-A*c).applyfunc(sp.cancel), s1=(b1-A*d).applyfunc(sp.cancel))


def enumerate_branches(system):
    """Enumerate all bases for a FIXED exact g; vertex u(tau)=c+tau*d."""
    if not system['g'].is_Rational:
        raise ValueError('Choose a fixed rational g before computing tau intervals.')
    A = system['A_w']
    branches = {}
    nonsingular = feasible = 0
    for basis in combinations(range(A.rows), A.cols):
        try:
            solution = solve_basis(system, basis)
        except ValueError as error:
            if str(error) != 'Singular active basis.':
                raise
            continue
        nonsingular += 1
        c, d, s0, s1 = (solution[k] for k in ('c', 'd', 's0', 's1'))
        interval = positive_feasibility_interval(s0, s1)
        if interval is None:
            continue
        feasible += 1
        key = tuple(c), tuple(d)
        # if branch is new add an entry to brachnes with empty basis list
        # append basis to list of basis for that branch
        if key not in branches:
            branches[key] = dict(c=c, d=d, s0=s0, s1=s1, interval=interval, bases=[])
        branches[key]['bases'].append(tuple(i+1 for i in basis))
    records = [dict(branches[key], id=i) for i, key in enumerate(sorted(branches), 1)]
    return dict(branches=records, subsets_checked=comb(A.rows, A.cols),
                nonsingular_systems=nonsingular, feasible_bases=feasible)


def interval_geometries(system, branches):
    """Exact open-interval geometries, including active rows, and breakpoints."""
    conversion = system['conversion']
    cuts = sorted({end for r in branches for end in r['interval'] if 0 < end < sp.oo})
    intervals = []
    for lo, hi in zip([sp.S.Zero]+cuts, cuts+[sp.oo]):
        ref = (lo+hi)/2 if hi != sp.oo else lo+1
        # legacy ref value 4/15 if applicable
        if lo < sp.Rational(4,15) < hi:
            ref = sp.Rational(4,15)
        # selected contains the vertices feasible on the current interval
        # they are sorted lexicographical by evaluating at ref
        selected = [r for r in branches if r['interval'][0] < ref < r['interval'][1]]
        selected.sort(key=lambda r:tuple((conversion*(r['c']+tau*r['d'])).subs(tau, ref)))
        active_sets, vertices = [], []
        for r in selected:
            # the union of stored bases the full active set; 
            # convert one-based labels to zero-based rows.
            active_sets.append(frozenset(
                row-1 for basis in r['bases'] for row in basis))
            vertices.append((conversion*(r['c']+tau*r['d'])).applyfunc(sp.cancel))
        intervals.append(dict(interval=(lo, hi), reference=ref, records=selected,
                              symbolic_points=vertices, points=[v.subs(tau, ref) for v in vertices],
                              active_sets=active_sets))
    return intervals, cuts


def pair_envelope(expressions,left,right,largest=True):
    """Compute the piecewise maximum (or minimum if largest=False).

    The expressions are rational functions of tau with rational coefficients
    and must have no poles in (left, right). Split at their exact equality
    points, then choose the winning formula at one rational point per piece.
    Return dictionaries with lo, hi and formula for the open pieces, merging
    adjacent pieces with the same winner.
    """
    def exact_order(a,b):
        """Return -1, 0 or 1 according to the exact order of algebraic endpoints."""
        if bool(a < b): return -1
        if bool(b < a): return 1
        return 0

    def rational_between(left,right):
        """Find a rational strictly inside finite-left, possibly unbounded intervals."""
        middle = left+1 if right == sp.oo else (left+right)/2
        for precision in (20,40,80,160,320):
            # Approximate the possibly irrational midpoint, then turn its decimal
            # representation into an exact rational. Accept it only after an exact
            # containment check; increase precision if it is too close to an endpoint.
            reference = sp.Rational(str(sp.N(middle,precision)))
            if bool(left < reference < right): return reference
        raise ValueError('Could not isolate a rational reference between endpoints.')

    roots = []
    for a,b in combinations(expressions,2):
        # With no poles inside the interval, equality is determined by numerator
        # zeros of the cancelled difference. Identical formulas need no cuts.
        numerator, denominator = sp.fraction(sp.cancel(a-b))
        if numerator == 0: continue
        polynomial = sp.Poly(numerator,tau,domain=sp.QQ)
        roots.extend(root for root in polynomial.real_roots(radicals=False)
                     if bool(left < root < right))
    # cmp_to_key adapts the two-argument comparator for sorting. Keep exact
    # algebraic roots and remove repeats, including multiple polynomial roots.
    ordered = sorted(roots,key=cmp_to_key(exact_order))
    distinct = []
    for root in ordered:
        if not distinct or exact_order(distinct[-1],root) != 0:
            distinct.append(root)
    cuts = [left,*distinct,right]
    pieces = []
    for a,b in zip(cuts,cuts[1:]):
        # Between equality points the formulas cannot change order, so one
        # interior evaluation determines the winner throughout the open piece.
        reference = rational_between(a,b)
        winner = (max if largest else min)(expressions,key=lambda f:f.subs(tau,reference))
        # A meeting of formulas need not change the envelope's winning formula.
        if pieces and pieces[-1]['formula'] == winner:
            pieces[-1]['hi'] = b
        else:
            pieces.append({'lo':a,'hi':b,'formula':winner})
    return pieces


def exact_envelope(expressions,left,right,largest=True):
    """Build an exact piecewise maximum, or minimum when largest=False.

    Require a nonempty collection of rational functions of tau with rational
    coefficients and no poles in (left, right). Return lo/hi/formula records.

    This function compute the envelope incrementally:
    Insert each formula into the current envelope using pair_envelope on each
    existing piece. 
    """
    # Cancel rational expressions, remove duplicates and fix a deterministic order.
    expressions = sorted(set(map(sp.cancel,expressions)),key=sp.default_sort_key)
    pieces = [{'lo':left,'hi':right,'formula':expressions[0]}]
    for expression in expressions[1:]:
        updated = []
        for piece in pieces:
            for part in pair_envelope([piece['formula'],expression],piece['lo'],piece['hi'],largest):
                # Merge equal winners across boundaries of the previous envelope.
                if updated and updated[-1]['formula'] == part['formula']:
                    assert updated[-1]['hi'] == part['lo']
                    updated[-1]['hi'] = part['hi']
                else:
                    updated.append(part)
        pieces = updated
    return pieces


def compute_covering_radius(result):
    """Add exact covering-radius formulas and their open tau intervals to result.

    On each geometry interval, R_squared is the maximum of v.T*H*v over
    the chamber vertices. The maximizing vertex can change inside a geometry
    interval, so exact_envelope may split it into smaller covering intervals.

    Store each vertex's squared norm in part['radius_squared']. Store the
    envelope in part['covering_intervals'] and result['covering_intervals'],
    with lo, hi, R_squared, R=sqrt(R_squared), and a one-based geometry_interval.
    Geometry boundaries are retained even if the radius formula is unchanged.
    The input must already contain system and open_intervals; update it in place.
    """
    pieces = []
    for index, part in enumerate(result['open_intervals'], 1):
        lo, hi = part['interval']
        radii = [sp.cancel(squared_norm(v)) for v in part['symbolic_points']]
        part['radius_squared'] = radii
        part['covering_intervals'] = []
        for cover in exact_envelope(radii, lo, hi):
            r2 = cover['formula']
            record = dict(lo=cover['lo'], hi=cover['hi'], geometry_interval=index,
                          R_squared=r2, R=sp.sqrt(r2))
            part['covering_intervals'].append(record)
            pieces.append(record)
    result['covering_intervals'] = pieces


def compute_performance(result):
    """Add piecewise packing-covering ratio and covering density formulas.

    First compute the covering radius via compute_covering_radius. The minimum
    squared point distance lambda_squared is the lower envelope of the four
    distance candidates below; the packing radius is lambda/2. Intersect its
    intervals with the covering intervals so both formulas are fixed on each
    resulting open interval. Then compute

        gamma = R/(lambda/2) = 2*sqrt(R_squared/lambda_squared),
        theta = kappa*R_squared**(dimension/2)/sqrt(tau),

    where kappa is the Euclidean unit-ball volume. The cell has coordinate
    volume one and metric H=diag(1,...,1,tau), hence volume sqrt(tau).

    Update result in place: performance_intervals, both globally and on each
    geometry part, contains lo, hi, a one-based geometry_interval, R_squared,
    lambda_squared, gamma and theta. These are formulas in tau for the fixed g,
    not minima over tau. The helper also retains separate covering_intervals.
    """
    compute_covering_radius(result)
    system = result['system']
    dim, gv = system['dimension'], system['g']
    # Squared distances represented by 2*e_d, e_1 +/- e_d, e_1 + e_2,
    # and the coset shift (1/2,...,1/2,g), respectively.
    e = sp.eye(dim)
    representatives = [2*e[:, -1], e[:, 0]+e[:, -1], e[:, 0]+e[:, 1],
                       sp.Matrix([sp.Rational(1,2)]*(dim-1)+[gv])]
    shortest = [squared_norm(v) for v in representatives]
    packing = exact_envelope(shortest, sp.S.Zero, sp.oo, largest=False)
    kappa = sp.pi**sp.Rational(dim,2)/sp.gamma(1+sp.Rational(dim,2))
    pieces = []
    for index, part in enumerate(result['open_intervals'], 1):
        part['performance_intervals'] = []
        for cover in part['covering_intervals']:
            for pack in packing:
                # Use the common refinement of covering and packing intervals.
                left, right = max(cover['lo'],pack['lo']), min(cover['hi'],pack['hi'])
                if not left < right:
                    continue
                r2, l2 = cover['R_squared'], pack['formula']
                record = dict(lo=left, hi=right, geometry_interval=index, R_squared=r2,
                              lambda_squared=l2, gamma=2*sp.sqrt(sp.cancel(r2/l2)),
                              theta=kappa*r2**sp.Rational(dim,2)/sp.sqrt(tau))
                part['performance_intervals'].append(record)
                pieces.append(record)
    assert pieces[0]['lo'] == 0 and pieces[-1]['hi'] == sp.oo
    assert all(a['hi'] == b['lo'] for a, b in zip(pieces, pieces[1:]))
    result['performance_intervals'] = pieces


def add_facets(part, system):
    """Construct facet vertex sets from the active inequalities of each vertex.

    part['active_sets'][j] contains the zero-based inequality rows active at
    vertex j throughout this geometry interval. For each row, collect all
    vertices where it is active: these lie on the same supporting hyperplane.
    Discard empty sets and the whole polytope, then retain only inclusion-maximal
    candidates. This removes lower-dimensional faces from redundant inequalities;
    repeated descriptions of the same face are deduplicated by the set of candidates.

    Check that each retained face has dimension dimension-1 using the rank of
    its common active normals in system['A_w']. Store a deterministically ordered
    tuple of frozensets in part['facets']; each set contains zero-based vertex
    labels, not inequality rows. These are the facets needed by pulling_simplices.
    Update part in place without enumerating the full face lattice or using bases.
    """
    active, A, dim = part['active_sets'], system['A_w'], system['dimension']
    def face_dimension(face):
        if not face:
            return -1
        common = sorted(set.intersection(*(set(active[j]) for j in face)))
        return dim-A.extract(common, range(dim)).rank()
    whole = frozenset(range(len(active)))
    candidates = {frozenset(j for j, rows in enumerate(active) if row in rows)
                  for row in range(A.rows)}-{frozenset(), whole}
    facets = tuple(sorted((f for f in candidates if not any(f < other for other in candidates)),
                          key=lambda f:tuple(sorted(f))))
    assert all(face_dimension(f) == dim-1 for f in facets)
    part['facets'] = facets


def pulling_simplices(geometry):
    """Return the maximal simplices of a pulling triangulation of the chamber.

    Require geometry['facets'] from add_facets and geometry['points'] to supply
    the vertex count and ambient dimension. Vertex labels are zero-based and
    retain the order chosen in interval_geometries at the reference parameter.
    The recursion uses only facet incidences and this fixed order, so the same
    simplex labels apply throughout the open geometry interval.

    For each face, choose its smallest vertex label. Recursively triangulate
    the facets of that face which do not contain this vertex, then cone each
    resulting simplex to it. A single vertex is the recursion's base case.
    Obtain a face's facets as inclusion-maximal nonempty proper intersections
    with the original polytope facets; construct these on demand rather than
    precomputing all faces. Local caches reuse faces within this call only.

    Return a sorted tuple of simplices, each a tuple of dimension+1 vertex
    labels. The simplices all contain vertex 0 and together use every vertex.
    Coordinates, orientations, volumes and moments are handled by compute_quantizer.
    """
    dim = len(geometry['points'][0])
    facets = geometry['facets']
    # Faces are tuples of vertex labels sorted in the fixed global order.
    @lru_cache(None)
    def face_facets(face):
        """Return the inclusion-maximal nonempty proper facet intersections."""
        current = frozenset(face)
        # intersect the face with the polytopes facets to generate candidates
        candidates = {current & facet for facet in facets
                      if current & facet and current & facet != current}
        # Compute the maximal candidates
        maximal = [candidate for candidate in candidates
                   if not any(candidate < other for other in candidates)]
        # Sort labels and faces for reproducible traversal.
        return tuple(sorted(tuple(sorted(candidate)) for candidate in maximal))
    @lru_cache(None)
    def pull(face):
        """Triangulate opposite facets recursively, then cone to first."""
        assert face and tuple(sorted(set(face))) == face
        if len(face) == 1:
            return (face,)
        first = face[0]
        simplices = []
        for facet in face_facets(face):
            # Skip facets that are not in the antistar of the first vertex.
            if first not in facet:
                simplices.extend((first,)+simplex for simplex in pull(facet))
        assert simplices and len(simplices) == len(set(simplices))
        return tuple(sorted(simplices))
    simplices = pull(tuple(range(len(geometry['points']))))
    assert all(len(simplex) == dim+1 for simplex in simplices)
    assert set().union(*map(set,simplices)) == set(range(len(geometry['points'])))
    assert all(simplex[0] == 0 for simplex in simplices)
    return simplices


def compute_quantizer(result):
    """Add exact chamber moments and quantizer formulas on each open tau interval.

    Require the interval geometry and facets already stored in result. Construct
    a pulling triangulation using the fixed vertex order, then integrate the
    squared norm q.T*H*q over its simplices in the original (x,z) coordinates.
    The face structure is constant throughout each interval, so the same
    triangulation applies there and its simplex determinants do not vanish.
    Their signs at the reference parameter therefore determine positive volume
    formulas throughout the interval.

    For a simplex with vertices v_0,...,v_d and s=sum(v_i), its coordinate volume
    is abs(det(v_1-v_0,...,v_d-v_0))/d!, and its mean squared norm is

        (s.T*H*s + sum(v_i.T*H*v_i)) / ((d+1)*(d+2)).

    Multiply this mean by the volume and sum over simplices to obtain the
    chamber moment. Check that the symbolic simplex volumes sum to the known
    chamber coordinate volume. Multiplication by symmetry_order gives the full
    cell moment with respect to coordinate measure. The full cell has coordinate
    volume one and Euclidean volume sqrt(tau), so the normalized second moment is

        G = symmetry_order * chamber_moment / (d * tau**(1/d)).

    Update each entry of result['open_intervals'] in place with simplices
    (zero-based vertex-label tuples), chamber_moment and G. The latter two are
    exact expressions in tau for the fixed g.
    """
    system = result['system']
    dim = system['dimension']
    for part in result['open_intervals']:
        simplices = pulling_simplices(part)
        volumes, moments = [], []
        for simplex in simplices:
            vertices = [part['symbolic_points'][j] for j in simplex]
            determinant = sp.cancel(sp.Matrix.hstack(*(p-vertices[0] for p in vertices[1:])).det(method='domain-ge'))
            # The determinant has constant sign on this open interval. Evaluate
            # its sign at the reference point to obtain a positive volume formula.
            reference_det = determinant.subs(tau,part['reference'])
            volume = sp.sign(reference_det)*determinant/factorial(dim)
            summed = sum(vertices, sp.zeros(dim,1))
            mean = (squared_norm(summed)+sum(squared_norm(v) for v in vertices))/((dim+1)*(dim+2))
            volumes.append(volume)
            moments.append(sp.cancel(volume*mean))
        moment = sp.factor(sum(moments))
        assert sp.factor(sum(volumes)) == system['chamber_coordinate_volume']
        part.update(simplices=simplices, chamber_moment=moment,
                    G=sp.factor(system['symmetry_order']*moment/(dim*tau**sp.Rational(1,dim))))


def geometry(dimension=5, g_value=sp.Rational(1,2), *, reduced_chamber=None,
             quantizer=False):
    """Compute exact tau intervals and covering/packing formulas for fixed g.

    Optional quantizer integration uses pulling triangulations.
    """
    system = build_system(dimension, g_value, reduced_chamber=reduced_chamber)
    enumeration = enumerate_branches(system)
    intervals, cuts = interval_geometries(system, enumeration['branches'])
    result = dict(system=system, **enumeration, open_intervals=intervals,
                  breakpoints=cuts,
                  quantizer_computed=quantizer)
    if quantizer:
        for part in intervals:
            add_facets(part, system)
        compute_quantizer(result)
    compute_performance(result)
    return result


def export_geometry(result, path):
    """Write exact, JSON-readable data; row and branch labels are one-based."""
    def encode(value):
        if isinstance(value, sp.MatrixBase):
            return [[str(x) for x in value.row(i)] for i in range(value.rows)]
        if isinstance(value, sp.Basic):
            return str(value)
        if isinstance(value, dict):
            return {k:encode(v) for k, v in value.items()}
        if isinstance(value, (set, frozenset)):
            return [encode(v) for v in sorted(value)]
        if isinstance(value, (list, tuple)):
            return [encode(v) for v in value]
        return value
    # Active rows are kept zero-based in Python; export them explicitly labelled.
    payload = encode(result)
    payload['active_row_index_base'] = 1
    payload['basis_row_index_base'] = 1
    payload['simplex_vertex_index_base'] = 0
    payload['coordinates'] = 'branches: (x,w), w=tau*z; geometry points: (x,z)'
    for part in payload['open_intervals']:
        part['active_sets'] = [[i+1 for i in rows] for rows in part['active_sets']]
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload, indent=2)+'\n')
    return path


def exact_decimal(value, name='parameter'):
    """Treat the supplied decimal text as exact, without guessing an optimum.

    Floats use their printed decimal representation. Strings preserve digits
    copied from an optimiser; exact Rational inputs are also accepted.
    For example decimal text such as '0.1234' becomes 1234/10000
    """
    if isinstance(value, bool):
        raise ValueError(f'{name} must be a finite numerical value.')
    try:
        return sp.Rational(str(value))
    except (TypeError, ValueError, ZeroDivisionError):
        raise ValueError(f'{name} must be a finite number or rational string.') from None


def fixed_g_slice(dimension, g0, tau0):
    """Prepare exact geometry at a seed (g0, tau0) for lift_local_geometry.

    Convert g0 and tau0 with exact_decimal. Compute the geometry and 
    covering/packing formulas for all tau>0 at fixed g=g0. Select the open 
    geometry interval satisfying lo<tau0<hi using exact comparisons. 

    Evaluate the selected vertex formulas at tau0 in the original (x,z)
    coordinates. 

    Return the exact parameters and their original string representations,
    the full decomposition, selected_geometry, seed_vertices, and seed_active_sets
    as sorted tuples of zero-based inequality rows. 
    """
    gv, tv = exact_decimal(g0, 'g0'), exact_decimal(tau0, 'tau0')
    if tv <= 0:
        raise ValueError('tau0 must be positive.')
    decomposition = geometry(dimension, gv, reduced_chamber=False)
    selected = next((p for p in decomposition['open_intervals']
                     if p['interval'][0] < tv < p['interval'][1]), None)
    if selected is None:
        raise ValueError('tau0 lies on a fixed-g breakpoint; choose a seed '
                         'strictly inside an open tau interval.')
    seed_vertices = [v.subs(tau, tv) for v in selected['symbolic_points']]
    active_sets = [tuple(sorted(active)) for active in selected['active_sets']]
    return dict(dimension=dimension, g0=gv, tau0=tv,
                input_g=str(g0), input_tau=str(tau0), decomposition=decomposition,
                selected_geometry=selected,
                seed_vertices=seed_vertices, seed_active_sets=active_sets,
                # This is a distance on the supplied fixed-g slice. 
                nearest_tau_breakpoint_distance=min(
                    (abs(tv-b) for b in decomposition['breakpoints']), default=sp.oo))


def lift_local_geometry(fixed_slice, *, max_bases=10000):
    """Lift active bases to rational-in-g, affine-in-tau chamber vertices.

    Start from the exact seed geometry returned by fixed_g_slice. Rebuild the
    general-chamber inequalities with symbolic g, and consider every subset of
    dimension rows from each complete seed active set. Solve these systems as
    u(g,tau)=c(g)+tau*d(g), where c and d are rational functions of g. Merge
    identical formulas while retaining their supporting bases and seed vertex IDs.

    Each branch carries the exact validity conditions

        0 <= g <= 1/2, tau > 0,
        at least one supporting basis determinant is nonzero,
        every slack s_i(g,tau) >= 0.

    Slacks are rational in g and affine in tau, so these conditions are generally
    nonlinear in the two parameters. local_branch_condition assembles them into
    a logical expression; this function records them without solving for a full
    partition of the (g,tau) plane. Store both u in (x,w) coordinates and q in
    (x,z), the slacks, squared norm, determinants and identically active rows.

    Skip bases whose determinant vanishes identically in g. Retain bases whose
    determinant vanishes only at g0: they may become nonsingular nearby and
    support feasible branches that would be missed by lifting only the bases
    nonsingular at the seed. This is a rank degeneracy of that row subset, not
    by itself proof of a vertex split; the slack conditions decide feasibility.
    Splitting can also occur when several nonsingular bases describe the same
    seed vertex but different vertices nearby. Considering all active subsets
    handles both possibilities. Flag seed-singular bases and retain their
    determinant conditions; do not silently substitute at a pole or take limits.

    Group branches with equal squared-norm formulas. Check that specializing
    at the seed recovers its vertices and covering radius, and that specializing
    g=g0 recovers the affine branches on the selected fixed-g interval. Return
    the branches, radius groups, provenance, seed checks and degeneracy data.
    Validity of an individual branch does not establish completeness of the
    branch list away from the seed: no explicit complete two-parameter
    neighborhood is certified here. Exceeding max_bases raises an error rather
    than returning a partial result.
    """
    dim, gv, tv = (fixed_slice[k] for k in ('dimension', 'g0', 'tau0'))
    system = build_system(dim, g, reduced_chamber=False)
    basis_vertices = {}
    for vertex_id, active in enumerate(fixed_slice['seed_active_sets'], 1):
        for basis in combinations(active, dim):
            basis_vertices.setdefault(basis, []).append(vertex_id)
            if len(basis_vertices) > max_bases:
                raise ValueError('Too many local active bases; increase max_bases deliberately.')
    merged = {}
    identically_singular = 0
    for basis, vertex_ids in basis_vertices.items():
        try:
            record = solve_basis(system, basis)
        except ValueError as error:
            if str(error) != 'Singular active basis.':
                raise
            identically_singular += 1
            continue
        key = tuple(record['c']), tuple(record['d'])
        if key not in merged:
            u = record['c']+tau*record['d']
            merged[key] = dict(c=record['c'], d=record['d'],
                              u=u, q=system['conversion']*u,
                              slacks=record['s0']+tau*record['s1'],
                              radius_squared=sp.cancel(squared_norm(u, scaled=True)),
                              bases=[], seed_vertex_ids=set())
        branch = merged[key]
        branch['bases'].append(dict(rows=tuple(i+1 for i in basis),
                                    determinant=record['determinant']))
        branch['seed_vertex_ids'].update(vertex_ids)
    branches = []
    for i, branch in enumerate(merged.values(), 1):
        branch['id'] = i
        branch['seed_vertex_ids'] = sorted(branch['seed_vertex_ids'])
        branch['active_rows_identically'] = [j+1 for j, s in enumerate(branch['slacks'])
                                             if sp.cancel(s) == 0]
        branches.append(branch)
    radius_groups = {}
    for b in branches:
        radius_groups.setdefault(b['radius_squared'], []).append(b['id'])
    local = dict(dimension=dim, g0=gv, tau0=tv, system=system, branches=branches,
                 selected_interval=fixed_slice['selected_geometry']['interval'],
                 seed_vertices=fixed_slice['seed_vertices'],
                 seed_active_sets=[[i+1 for i in a] for a in fixed_slice['seed_active_sets']],
                 bases_considered=len(basis_vertices), identically_singular_bases=identically_singular,
                 radius_groups=[dict(id=i, expression=r, branch_ids=ids)
                                for i, (r, ids) in enumerate(radius_groups.items(), 1)],
                 validity='0<=g<=1/2, tau>0; some supporting determinant!=0; every slack>=0',
                 scope='Exact at the supplied seed. Away from it, retain branch conditions; '
                       'no explicit complete two-parameter neighbourhood is certified.')
    seed = local_covering_value(local, gv, tv)
    original = {tuple(v) for v in fixed_slice['seed_vertices']}
    recovered = {tuple(branches[i-1]['q'].subs({g:gv, tau:tv}).applyfunc(sp.cancel))
                 for i in seed['feasible_branch_ids']}
    assert recovered == original
    fixed_r2 = max(squared_norm(v, tv) for v in fixed_slice['seed_vertices'])
    assert seed['R_squared'] == fixed_r2
    # Check the full affine functions on the selected fixed-g interval.
    expected = {(tuple(r['c']),tuple(r['d']))
                for r in fixed_slice['selected_geometry']['records']}
    actual = {(tuple(b['c'].subs(g,gv)),tuple(b['d'].subs(g,gv)))
              for b in branches if b['id'] in seed['feasible_branch_ids']}
    assert actual == expected
    local['seed_check'] = dict(**seed, vertex_sets_equal=True,
                              squared_radius_equal=True,
                              fixed_slice_affine_branches_equal=True)
    local['seed_degeneracies'] = dict(
        g_endpoint=(gv in (0,sp.Rational(1,2))),
        nonsimple_vertex_ids=[i for i,a in enumerate(fixed_slice['seed_active_sets'],1) if len(a)>dim],
        bases_singular_at_g0=[dict(branch_id=b['id'], **basis) for b in branches for basis in b['bases']
                             if basis['determinant'].subs(g,gv)==0])
    return local


def evaluate_local_branch(branch, at, sign, tau_value):
    """Evaluate one lifted branch using the caller's exact arithmetic.

    at(expression) evaluates at the target parameters; sign(value) returns
    -1, 0 or 1 in the chosen real embedding. tau_value is in the same arithmetic
    domain. This supports both rational substitutions and algebraic fields.

    Return status='singular' before evaluating rational formulas if every
    supporting determinant vanishes. Otherwise evaluate local_branch_condition,
    returning status='infeasible' if it fails. For status='feasible', also return
    u and radius_squared, computed from the evaluated coordinates with
    squared_norm rather than trusting the branch's cached radius formula.
    This checks the stored branch conditions, not completeness of the branch
    list or consistency of its data with an independently rebuilt system.
    """
    if not any(sign(at(b['determinant'])) != 0 for b in branch['bases']):
        return dict(status='singular')

    def condition_holds(condition):
        if condition in (sp.S.true, sp.S.false):
            return bool(condition)
        if condition.func == sp.And:
            return all(condition_holds(c) for c in condition.args)
        if condition.func == sp.Or:
            return any(condition_holds(c) for c in condition.args)
        order = sign(at(condition.lhs-condition.rhs))
        return {'==': order == 0, '!=': order != 0, '>=': order >= 0,
                '<=': order <= 0, '>': order > 0, '<': order < 0}[condition.rel_op]

    if not condition_holds(local_branch_condition(branch)):
        return dict(status='infeasible')
    point = tuple(at(x) for x in branch['u'])
    return dict(status='feasible', u=point,
                radius_squared=squared_norm(point, tau_value, scaled=True))


def local_covering_value(local, g_value=None, tau_value=None):
    """Evaluate the largest squared norm among valid stored branches at a point.

    Omitted parameters default to local['g0'] and local['tau0']. Explicit inputs
    pass through exact_decimal, so rational values and printed decimal values
    are treated exactly. Require 0<=g<=1/2 and tau>0.

    First classify branches whose supporting determinants all vanish as singular
    and skip them before evaluating potentially singular rational slacks. For
    every remaining branch, evaluate local_branch_condition at the supplied pair:
    a supporting basis must be nonsingular and every slack must be nonnegative.
    Delegate this evaluation to evaluate_local_branch, including computation of
    the squared norm from each valid branch's coordinates. Take their exact
    maximum R_squared. Repeated arithmetic substitutions are cached locally.
    """
    gv = local['g0'] if g_value is None else exact_decimal(g_value, 'g')
    tv = local['tau0'] if tau_value is None else exact_decimal(tau_value, 'tau')
    if not 0 <= gv <= sp.Rational(1,2) or tv <= 0:
        raise ValueError('Require 0<=g<=1/2 and tau>0.')
    substitution = {g:gv, tau:tv}
    cache = {}
    def at(expression):
        if expression not in cache:
            cache[expression] = sp.cancel(expression.subs(substitution))
        return cache[expression]
    feasible, singular, values = [], [], {}
    for b in local['branches']:
        evaluated = evaluate_local_branch(b, at, lambda value: int(sp.sign(value)), tv)
        if evaluated['status'] == 'singular':
            singular.append(b['id'])
        elif evaluated['status'] == 'feasible':
            feasible.append(b['id'])
            values[b['id']] = evaluated['radius_squared']
    if not feasible:
        raise ValueError('No feasible nonsingular lifted branch at this point.')
    r2 = max(values.values())
    dim = local['dimension']
    return dict(g=gv, tau=tv, R_squared=r2, R=sp.sqrt(r2),
                theta=sp.pi**sp.Rational(dim,2)/sp.gamma(1+sp.Rational(dim,2))*r2**sp.Rational(dim,2)/sp.sqrt(tv),
                feasible_branch_ids=feasible, singular_branch_ids=singular,
                farthest_branch_ids=[i for i, value in values.items() if value == r2])


def local_branch_condition(branch):
    """Explicit finite inequality conditions for a lifted chamber vertex."""
    return sp.And(g>=0, g<=sp.Rational(1,2), tau>0,
                  sp.Or(*(sp.Ne(b['determinant'],0) for b in branch['bases'])),
                  *(sp.Ge(s,0) for s in branch['slacks']))


def exact_parameter_field(g_value, tau_value, *, extra_values=()):
    """Return a common exact field and a cached evaluator at (g_value, tau_value).

    Include any extra exact algebraic values the caller will compare in the
    field. The evaluator accepts expressions in the module's symbols g and tau.
    """
    from sympy.polys.polyerrors import CoercionFailed, PolynomialError

    gv, tv = (sp.sympify(value).as_expr() for value in (g_value, tau_value))
    field = sp.QQ
    for number in (gv, tv, *extra_values):
        try:
            field.from_sympy(number)
        except CoercionFailed:
            generators = [] if field == sp.QQ else [field.ext.as_expr()]
            field = sp.QQ.algebraic_field(*generators, number)
    g_field, tau_field = map(field.from_sympy, (gv, tv))

    @lru_cache(None)
    def at(expression):
        # Evaluate rational formulas directly in the field, avoiding
        # large symbolic substitutions involving RootOf expressions.
        numerator, denominator = sp.fraction(sp.cancel(expression))
        try:
            polynomials = [sp.Poly(p, g, tau, domain=sp.QQ) for p in (numerator, denominator)]
        except (PolynomialError, CoercionFailed):
            return field.from_sympy(expression.subs({g:gv, tau:tv}))
        evaluated = [sum((field.from_sympy(c)*g_field**i*tau_field**j
                          for (i, j), c in p.terms()), field.zero) for p in polynomials]
        return evaluated[0]/evaluated[1]

    return field, at


def exact_field_sign(field):
    """Return a cached sign function for a rational or real algebraic field."""
    @lru_cache(None)
    def sign(number):
        if not number:
            return 0
        if field == sp.QQ:
            return 1 if number > 0 else -1

        # Only real roots can represent the element in this embedding.
        element = field.to_alg_num(number)
        polynomial = element.minpoly_of_element()
        roots = polynomial.real_roots(radicals=False)
        if len(roots) == 1:
            root = roots[0]
        else:
            expression = element.as_expr()
            root = next((r for r in roots if polynomial.same_root(r, expression)), None)
            if root is None:
                raise RuntimeError('SymPy could not identify the real root of the field element.')

        result = sp.sign(root)
        if result not in (sp.S.NegativeOne, sp.S.Zero, sp.S.One):
            raise RuntimeError(f'SymPy did not determine a sign: {result}')
        return int(result)

    return sign


def iter_chamber_vertices(system, field, at, sign, *, stats=None):
    """Yield the first zero-based basis and exact (x, w) tuple for each vertex.

    Use a system from build_system, the field and evaluator at the target, and
    an exact sign function on the field. If supplied, stats receives the basis
    and vertex counts as the iterator advances, including on early exit.
    """
    from sympy.polys.matrices import DomainMatrix
    from sympy.polys.matrices.exceptions import DMNonInvertibleMatrixError

    coefficients = system['A_w']
    rows, dim = coefficients.shape
    matrix = DomainMatrix([[at(x) for x in row] for row in coefficients.tolist()],
                          (rows, dim), field)
    tau_field = at(tau)
    # The parameters are fixed, so specialize the right-hand side once.
    rhs = DomainMatrix([[at(a)+tau_field*at(b)] for a, b in zip(system['b0'], system['b1'])],
                       (rows, 1), field)
    if stats is None:
        stats = {}
    stats.update(subsets_total=comb(rows, dim), subsets_checked=0, nonsingular_bases=0,
                 feasible_bases=0, vertex_count=0)
    vertices = set()
    for basis in combinations(range(rows), dim):
        stats['subsets_checked'] += 1
        try:
            numerator, denominator = matrix.extract(basis, range(dim)).solve_den(
                rhs.extract(basis, [0]))
        except DMNonInvertibleMatrixError:
            continue
        stats['nonsingular_bases'] += 1
        point = numerator.scalarmul(field.one/denominator)
        if any(sign(value) < 0 for [value] in (rhs - matrix*point).to_list()):
            continue
        stats['feasible_bases'] += 1
        coordinates = tuple(value for [value] in point.to_list())
        if coordinates in vertices:
            continue
        vertices.add(coordinates)
        stats['vertex_count'] = len(vertices)
        yield basis, coordinates


def verify_covering_expression(dimension, g_value, tau_value, covering_expression):
    """Certify a squared covering-radius expression at one algebraic pair.

    Require exact finite real algebraic g_value and tau_value: Python integers
    or SymPy Integer, Rational, real algebraic expressions (including radicals
    and CRootOf), or AlgebraicNumber objects. Floats, complex values and symbolic
    parameters are outside the input contract. The caller supplies valid types
    and parameters in the geometric range 0<=g<=1/2, tau>0.

    Require ambient dimension >=4 and an exact expression for R_squared in
    g and tau, with no other free symbols or floating-point coefficients. Its
    value at the target must be finite, real and algebraic. These input
    requirements are assumed, not explicitly validated here. 

    Rebuild the general-chamber system and enumerate every dimension-row
    subset at the target using iter_chamber_vertices. Skip singular systems and
    test the slacks to select feasible vertices. A vertex attaining the proposed
    squared radius proves the lower bound. Checking that every vertex's squared
    norm is at most that value proves the upper bound, by convexity and
    boundedness. Deduplicate vertices before comparing their norms.

    Arithmetic is in an exact number field. For algebraic sign decisions,
    use exact_field_sign to identify the real algebraic root and take its
    SymPy sign. An unresolved sign raises an exception.
    Return a dictionary with certified, reason, the lower-bound witness,
    enumeration counts and, on success, R_squared. A failed upper
    bound includes a counterexample (also witnessing the lower bound). If the
    enumeration finishes with no attaining vertex, return no_attaining_vertex:
    the proposed value is strictly too large. Computation failures propagate
    exceptions and cannot certify success.

    This certifies only the value at the supplied pair, using the manuscript's
    chamber reduction. It does not certify a neighborhood or an optimum.
    """
    from sympy.polys.matrices import DomainMatrix

    # Record both coordinate forms and the exact squared norm.
    def point_record(point):
        q = conversion*DomainMatrix([[x] for x in point], (dim,1), field)
        return dict(u=sp.Matrix([field.to_sympy(x) for x in point]),
                    q=sp.Matrix([field.to_sympy(row[0]) for row in q.to_list()]),
                    R_squared=field.to_sympy(squared_norm(point, tau_field, scaled=True)))


    # 1. Normalize the supplied objects, build the chamber, and evaluate the claim.
    gv, tv = (sp.sympify(value).as_expr() for value in (g_value, tau_value))
    dim = dimension
    system = build_system(dim, g, reduced_chamber=False)
    expression = sp.sympify(covering_expression)
    proposed = expression.subs({g:gv, tau:tv})

    # 2. Put the parameters and proposed value in one common number field.
    field, at = exact_parameter_field(gv, tv, extra_values=(proposed,))
    sign = exact_field_sign(field)
    tau_field = at(tau)
    proposed_field = field.from_sympy(proposed)

    # 3. Specialize the coordinate conversion used by the witnesses.
    conversion = DomainMatrix([[at(x) for x in row] for row in system['conversion'].tolist()],
                              (dim,dim), field)

    # 4. Enumerate every basis, retaining feasible vertices and counting each once.
    certificate = dict(certified=False, dimension=dim, g=gv, tau=tv,
                       expression=expression, proposed_R_squared=field.to_sympy(proposed_field),
                       lower_bound_verified=False, upper_bound_verified=None,
                       enumeration_complete=False, witness=None,
                       scope='Pointwise chamber covering-radius certificate; not an optimality certificate.')
    for basis, point in iter_chamber_vertices(system, field, at, sign, stats=certificate):
        # 5. Record a lower-bound witness; a larger norm disproves the upper bound.
        order = sign(squared_norm(point, tau_field, scaled=True)-proposed_field)
        if order >= 0 and not certificate['lower_bound_verified']:
            certificate['witness'] = dict(basis_rows=tuple(i+1 for i in basis), **point_record(point))
            certificate['lower_bound_verified'] = True
        if order > 0:
            certificate.update(reason='upper_bound_violated', upper_bound_verified=False,
                               counterexample=dict(basis_rows=tuple(i+1 for i in basis), **point_record(point)))
            return certificate
    # 6. Exhaustion proves the upper bound; attainment gives equality.
    if not certificate['vertex_count']:
        raise RuntimeError('No feasible chamber vertices found.')
    certificate.update(upper_bound_verified=True, enumeration_complete=True)
    if not certificate['lower_bound_verified']:
        certificate['reason'] = 'no_attaining_vertex'
        return certificate
    r2 = field.to_sympy(proposed_field)
    certificate.update(certified=True, reason='matching_exact_bounds',
                       R_squared=r2)
    return certificate


def export_local_geometry(local, path):
    """Export all lifted formulas, bases, slacks and exact seed checks."""
    def encode(value):
        if isinstance(value,sp.MatrixBase):
            return [[str(x) for x in value.row(i)] for i in range(value.rows)]
        if isinstance(value,sp.Basic):
            return str(value)
        if isinstance(value,dict):
            return {k:encode(v) for k,v in value.items()}
        if isinstance(value,(list,tuple)):
            return [encode(v) for v in value]
        return value
    payload=encode(local)
    payload['row_and_vertex_index_base']=1
    payload['coordinates']='u=(x,w), w=tau*z; q=(x,z); c(g) and d(g) give u=c+tau*d'
    payload['covering_rule']='R_squared = maximum of radius_squared over feasible branches; '
    payload['covering_rule']+='exact at verified seed, completeness must be checked elsewhere'
    path=Path(path)
    path.parent.mkdir(parents=True,exist_ok=True)
    path.write_text(json.dumps(payload,indent=2)+'\n')
    return path


def plot_objectives(result, *, logarithmic=False, output_directory=None):
    """Draw overview/zoom plots from exact fixed-g formulas.

    Optional PNG, SVG and PGFPlots .dat exports include g in their filenames.
    Markers indicate sampled minima, not optimality certificates.
    """
    import os
    import tempfile
    os.environ.setdefault('MPLCONFIGDIR', str(Path(tempfile.gettempdir())/'periodic_records-matplotlib'))
    import numpy as np
    import matplotlib.pyplot as plt
    system = result['system']
    dim, gv = system['dimension'], system['g']
    specs = [('packing_covering', result['performance_intervals'], 'gamma', r'$\gamma$'),
             ('covering_density', result['performance_intervals'], 'theta', r'$\Theta$')]
    if result['quantizer_computed']:
        specs.insert(0, ('quantizer', [dict(lo=p['interval'][0], hi=p['interval'][1], G=p['G'])
                                      for p in result['open_intervals']], 'G', '$G$'))
    cuts = [float(x) for x in result['breakpoints']]
    lo = min(.02, min(cuts, default=1)/10)
    hi = max(2., max(cuts, default=1)*1.15)
    if logarithmic:
        lo, hi = min(lo, .001), max(hi, 100.)
    scale = 'log' if logarithmic else 'linear'
    prefix = f'symbolic_geometry_n{dim}_g{gv.p}_{gv.q}'
    output = Path(output_directory) if output_directory is not None else None
    if output:
        output.mkdir(parents=True, exist_ok=True)
    figures = []
    def evaluate(pieces, key, parameters):
        values = np.full_like(parameters, np.nan)
        for piece in pieces:
            mask = (parameters >= float(piece['lo'])) & (parameters < float(piece['hi']))
            if np.any(mask):
                values[mask] = sp.lambdify(tau, piece[key], 'numpy')(parameters[mask])
        assert np.isfinite(values).all()
        return values
    for name, pieces, key, label in specs:
        overview = np.unique(np.r_[np.geomspace(lo,hi,2000) if logarithmic
                                   else np.linspace(lo,hi,2000), cuts])
        values = evaluate(pieces, key, overview)
        best = int(np.argmin(values))
        center = overview[best]
        zoom = np.linspace(max(lo,.65*center), min(hi,1.35*center), 600)
        zoom_values = evaluate(pieces,key,zoom)
        fig, axes = plt.subplots(1,2,figsize=(10,3.5),layout='constrained')
        for ax, xs, ys, view in zip(axes,[overview,zoom],[values,zoom_values],['overview','zoom']):
            ax.plot(xs,ys,color='#245a81')
            ax.scatter([center],[values[best]],color='#b36a18',s=18,label='Smallest overview sample')
            ax.set(xlabel=r'$\tau$',ylabel=label,xscale=scale,yscale=scale,title=view.title())
            ax.grid(alpha=.2)
            if not logarithmic:
                for cut in cuts:
                    if xs[0] <= cut <= xs[-1]:
                        ax.axvline(cut,color='gray',linestyle='--',alpha=.35)
            if output:
                np.savetxt(output/f'{prefix}_{name}_{view}.dat',np.column_stack([xs,ys]),
                           fmt='%.16e',header=f'tau {key}',comments='')
        axes[1].legend(fontsize=8)
        fig.suptitle(f'Dimension {dim}, g={gv}: {name.replace("_"," ")}')
        if output:
            fig.savefig(output/f'{prefix}_{name}.png',dpi=150)
            fig.savefig(output/f'{prefix}_{name}.svg')
        figures.append(fig)
    return figures


if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--dim',type=int,default=5)
    parser.add_argument('--g',default='1/2',help='Exact rational, e.g. 1/4')
    parser.add_argument('--quantizer',action='store_true')
    parser.add_argument('--output',type=Path)
    args = parser.parse_args()
    result = geometry(args.dim, sp.Rational(args.g), quantizer=args.quantizer)
    print('g =',result['system']['g'],'; branches =',len(result['branches']))
    print('tau breakpoints:',result['breakpoints'])
    if args.output:
        print('Exported:',export_geometry(result,args.output))


==> anc/verify_records.py <==
"""Verify all seven manuscript records and plot their fixed-g objectives.

Run from the repository root:
    .venv/bin/python -B code/verify_records.py
    .venv/bin/python -B code/verify_records.py --record n6_covering

The inputs are hardcoded transcriptions of Tables tab:numerical and tab:exact
and equations eq:A, eq:B; no manuscript source file is needed. Covering and
packing-covering values use an exhaustive algebraic-point covering-radius
certificate. Quantizer values use exact simplex integration;
their stationary polynomials are checked against the manuscript. Printed
decimal values and comparisons with the manuscript's benchmarks are checked
numerically at 60 digits. This verifies values, not global optimality,
 and assumes the manuscript's chamber reduction.

Plots use exact rational fixed-g formulas. For the two algebraic-g records,
the plotted g is the printed decimal interpreted as a rational number; the
certificate still uses the exact algebraic g. Those slices are labelled explicitly.
Each record gets a JSON report, exact slice formulas, PNG/SVG overview-and-zoom
plots, and the sampled plot data. A summary is saved after each record.
"""
from functools import lru_cache
from pathlib import Path
import argparse
import json
import os
import tempfile
import time

import sympy as sp
import symbolic_geometry as sg


def root_near(polynomial, printed):
    """Select the unique real root within 1e-8 of the manuscript's decimal."""
    center, radius = sp.Rational(printed), sp.Rational(1, 10**8)
    lo, hi = center-radius, center+radius
    roots = [r for r in polynomial.real_roots(radicals=False) if lo < r < hi]
    if len(roots) != 1:
        raise ValueError(f'The manuscript decimal {printed} does not select one root.')
    return roots[0], (lo, hi)


def manuscript_records():
    """Transcribe the seven parameter choices and reported values, in table order."""
    g, tau = sg.g, sg.tau
    a = sp.Poly(32*g**6+24*g**4+32*g**3-8*g**2-36*g+9, g)
    b = sp.Poly(24*g**5-192*g**3+25*g**2-241*g+100, g)
    q5 = sp.Poly(7*tau**5+285*tau**4-2240*tau**3+4080*tau**2-2560*tau+416, tau)
    q6 = sp.Poly(26176*tau**6-66816*tau**5+54096*tau**4+2720*tau**3
                 -27060*tau**2+15360*tau-2641, tau)
    ga, ia = root_near(a, '0.2531514580')
    gb, ib = root_near(b, '0.3855477561')
    tq5, iq5 = root_near(q5, '0.2469028095')
    tq6, iq6 = root_near(q6, '0.3326579415')
    m = sp.Rational(9,16)+g**2*tau/2+(g**4+2*g**2-2*g+1)*tau**2
    records = [
        dict(id='n5_packing_covering', dimension=5, objective='gamma', g=sp.Rational(1,2),
             tau=sp.Rational(4,15), printed_tau='4/15', value='1.4230249471', benchmark='1.449457'),
        dict(id='n5_quantizer', dimension=5, objective='G', g=sp.Rational(1,2), tau=tq5,
             printed_tau='0.2469028095', value='0.0756111285', benchmark='0.0756254',
             defining_polynomial=q5.as_expr(), root_parameter='tau', root_interval=iq5,
             claimed_G=(-7*tau**5-360*tau**4+3840*tau**3-10880*tau**2+15360*tau+9984)
                       /(230400*tau**sp.Rational(1,5))),
        dict(id='n6_covering', dimension=6, objective='theta', g=ga,
             tau=ga/(2-4*ga-4*ga**3), value='2.3332897757', benchmark='2.464801',
             printed_g='0.2531514580', printed_tau='0.2744187299',
             defining_polynomial=a.as_expr(), root_parameter='g', root_interval=ia,
             plot_g=sp.Rational('0.2531514580'), claimed_R_squared=m),
        dict(id='n6_packing_covering', dimension=6, objective='gamma', g=gb,
             tau=5/(4*(4-gb**2)), value='1.4090378067', benchmark='1.411081',
             printed_g='0.3855477561', printed_tau='0.3245612707',
             defining_polynomial=b.as_expr(), root_parameter='g', root_interval=ib,
             plot_g=sp.Rational('0.3855477561'), claimed_R_squared=m),
        dict(id='n6_quantizer', dimension=6, objective='G', g=sp.S.Zero, tau=tq6,
             printed_tau='0.3326579415', value='0.0742370363', benchmark='0.0742437',
             defining_polynomial=q6.as_expr(), root_parameter='tau', root_interval=iq6),
        dict(id='n7_covering', dimension=7, objective='theta', g=sp.Rational(1,2),
             tau=(37+sp.sqrt(57))/82, printed_tau='0.5432906638',
             value='2.7345410245', benchmark='2.900024'),
        dict(id='n7_packing_covering', dimension=7, objective='gamma', g=sp.Rational(1,2),
             tau=sp.sqrt(12765)/69-1, printed_tau='0.6374246304',
             value='1.4110810570', benchmark='1.494983'),
    ]
    for record in records:
        record.setdefault('plot_g', record['g'])
        record.setdefault('printed_g', str(record['g']))
    return records


def encode(value):
    """Keep exact expressions readable in the saved JSON reports."""
    if isinstance(value, sp.MatrixBase):
        return [[str(x) for x in row] for row in value.tolist()]
    if isinstance(value, sp.Basic):
        return str(value)
    if isinstance(value, dict):
        return {key:encode(item) for key,item in value.items()}
    if isinstance(value, (tuple,list)):
        return [encode(item) for item in value]
    return value


def save_json(path, report):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix+'.tmp')
    temporary.write_text(json.dumps(encode(report), indent=2)+'\n')
    temporary.replace(path)


def piece_at(pieces, parameter):
    """Choose a formula at the target; continuous boundary values are allowed."""
    return next(p for p in pieces if p['lo'] <= parameter <= p['hi'])


def matches_printed(value, printed):
    """Check exact fractions or rounding to the manuscript's decimal precision."""
    if '.' not in printed:
        return sp.simplify(value-sp.Rational(printed)) == 0
    last_place = sp.Rational(1,10**len(printed.split('.')[1]))
    return bool(abs(sp.N(value,60)-sp.Rational(printed)) <= last_place/2)


def prepare_geometry(record, cache):
    """Reuse the same fixed-g decomposition for records sharing dimension and g."""
    key = record['dimension'], record['plot_g']
    if key not in cache:
        print(f'  Computing fixed-g geometry: dimension {key[0]}, g={key[1]}', flush=True)
        cache[key] = sg.geometry(*key)
    result = cache[key]
    if record['objective'] == 'G' and not result['quantizer_computed']:
        for part in result['open_intervals']:
            print(f"  Integrating quantizer interval {part['interval']}", flush=True)
            sg.add_facets(part, result['system'])
            sg.compute_quantizer(dict(system=result['system'], open_intervals=[part]))
        result['quantizer_computed'] = True
    return result


def packing_distance(record):
    """Evaluate all four shortest-distance candidates and select their exact minimum."""
    dim, gv, tv = record['dimension'], record['g'], record['tau']
    values = [4*tv, 1+tv, sp.Integer(2), sp.Rational(dim-1,4)+gv**2*tv]
    field = sp.QQ if gv.is_Rational and tv.is_Rational else sp.QQ.algebraic_field(gv, tv)
    elements = [field.from_sympy(v) for v in values]
    @lru_cache(None)
    def sign(value):
        if not value:
            return 0
        if field == sp.QQ:
            return 1 if value > 0 else -1
        return int(sp.sign(field.to_alg_num(value).to_root(radicals=False)))
    winner = elements[0]
    for value in elements[1:]:
        if sign(value-winner) < 0:
            winner = value
    return dict(lambda_squared=field.to_sympy(winner), candidates=values,
                minimizing_candidates=[i+1 for i,v in enumerate(elements) if v == winner])


def verify_record(record, result):
    """Verify the objective at the exact target, separately from the plotting slice."""
    dim, gv, tv = record['dimension'], record['g'], record['tau']
    if record['objective'] == 'G':
        pieces = [dict(lo=p['interval'][0], hi=p['interval'][1], **p)
                  for p in result['open_intervals']]
        part = piece_at(pieces, tv)
        if not part['lo'] < tv < part['hi']:
            raise ValueError('A quantizer target lies on a geometry boundary.')
        formula = part['G']
        # Remove tau^(-1/d) before differentiation, keeping the test in QQ[tau].
        numerator = sp.cancel(formula*sg.tau**sp.Rational(1,dim))
        stationary = sp.Poly(sp.fraction(sp.cancel(dim*sg.tau*sp.diff(numerator,sg.tau)-numerator))[0], sg.tau)
        claimed = sp.Poly(record['defining_polynomial'], sg.tau)
        stationary_matches = stationary.monic() == claimed.monic()
        formula_matches = ('claimed_G' not in record or
                           sp.cancel((formula-record['claimed_G'])*sg.tau**sp.Rational(1,dim)) == 0)
        certificate = dict(certified=stationary_matches and formula_matches,
                           method='Exact pulling-simplex integration with chamber-volume checks',
                           geometry_interval=part['interval'], chamber_moment=part['chamber_moment'],
                           simplex_count=len(part['simplices']), G_formula=formula,
                           stationary_polynomial=stationary.as_expr(),
                           stationary_polynomial_matches=stationary_matches,
                           manuscript_formula_matches=formula_matches,
                           scope='Exact pointwise quantizer value; not a global optimality certificate.')
        value = formula.subs(sg.tau,tv)
        packing = None
    else:
        formula = record.get('claimed_R_squared')
        if formula is None:
            formula = piece_at(result['covering_intervals'], tv)['R_squared']
        print('  Certifying squared covering radius at the exact target', flush=True)
        certificate = sg.verify_covering_expression(dim, gv, tv, formula)
        if not certificate['certified']:
            return dict(record=record, verified=False, certificate=certificate)
        radius = certificate['R_squared']
        packing = packing_distance(record) if record['objective'] == 'gamma' else None
        value = (2*sp.sqrt(radius/packing['lambda_squared']) if packing else
                 sp.pi**sp.Rational(dim,2)/sp.gamma(1+sp.Rational(dim,2))
                 *radius**sp.Rational(dim,2)/sp.sqrt(tv))
    numerical = sp.N(value,60)
    matches = matches_printed(value,record['value'])
    parameters_match = all(matches_printed(record[k],record['printed_'+k]) for k in ('g','tau'))
    improves = bool(numerical < sp.Rational(record['benchmark']))
    return dict(record=record, certificate=certificate, objective_exact=value,
                objective_decimal=str(numerical), packing=packing,
                printed_value_matches=matches, below_reported_benchmark=improves,
                printed_parameters_match=parameters_match,
                decimal_check='60-digit numerical comparison, half a unit in the last printed place',
                benchmark_scope='Comparison with the rounded benchmark printed in the manuscript',
                verified=bool(certificate['certified'] and matches and improves and parameters_match))


def plot_record(record, result, directory):
    """Reuse the existing fixed-g plots and mark the manuscript target and benchmark."""
    os.environ.setdefault('MPLBACKEND', 'Agg')
    os.environ.setdefault('MPLCONFIGDIR', str(Path(tempfile.gettempdir())/'periodic_records-matplotlib'))
    import numpy as np
    import matplotlib.pyplot as plt
    figures = sg.plot_objectives(result)
    keys = (['G'] if result['quantizer_computed'] else [])+['gamma','theta']
    figure = figures[keys.index(record['objective'])]
    pieces = ([dict(lo=p['interval'][0], hi=p['interval'][1], G=p['G'])
               for p in result['open_intervals']] if record['objective'] == 'G'
              else result['performance_intervals'])
    target_tau = float(sp.N(record['tau'],30))
    piece = piece_at(pieces, record['tau'])
    target_value = float(sp.N(piece[record['objective']].subs(sg.tau,record['tau']),30))
    approximation = record['g'] != record['plot_g']
    slice_label = (f"rational slice g={float(record['plot_g']):.10f} (approximation to algebraic g*)"
                   if approximation else f"fixed g={record['g']}")
    figure.suptitle(f"{record['id'].replace('_',' ')} — {slice_label}", fontsize=10)
    paths = []
    for axis,view in zip(figure.axes, ('overview','zoom')):
        # Replace the sampled-minimum marker with the manuscript parameter.
        for collection in list(axis.collections):
            collection.remove()
        axis.scatter([target_tau],[target_value],color='#b36a18',s=24,zorder=5,
                     label='Claimed tau on plotted slice' if approximation else 'Claimed record')
        axis.axhline(float(record['benchmark']),color='#626262',linestyle=':',
                     label='Manuscript benchmark')
        axis.legend(fontsize=7)
        xs,ys = axis.lines[0].get_data()
        data = directory/f'{view}.dat'
        np.savetxt(data,np.column_stack([xs,ys]),fmt='%.16e',
                   header=f"tau {record['objective']}; {slice_label}")
        paths.append(data.name)
    for extension in ('png','svg'):
        path = directory/f'fixed_g.{extension}'
        figure.savefig(path,dpi=160)
        paths.append(path.name)
    for item in figures:
        plt.close(item)
    return dict(files=paths, g=record['plot_g'], uses_rational_approximation=approximation,
                label=slice_label, marked_tau=record['tau'], marked_slice_value=target_value,
                scope='Sampled plots of exact fixed-rational-g formulas; not optimality certificates.')


def main():
    records = manuscript_records()
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--record',action='append',choices=[r['id'] for r in records],
                        help='Run only this record; repeat to select several.')
    parser.add_argument('--output',type=Path,default=Path(__file__).resolve().parent/
                        'geometry_results'/'manuscript_records')
    parser.add_argument('--no-plots',action='store_true',help='Skip figures and sampled plot data.')
    parser.add_argument('--list',action='store_true',help='List the seven record identifiers.')
    args = parser.parse_args()
    if args.list:
        for record in records:
            print(record['id'])
        return
    selected = [r for r in records if not args.record or r['id'] in args.record]
    summary = dict(sympy_version=sp.__version__,
                   manuscript_tables=['tab:numerical','tab:exact'], records=[],
                   scope='Pointwise values and manuscript decimal/benchmark comparisons; not global optimality.')
    cache = {}
    for record in selected:
        started = time.perf_counter()
        print(f"Verifying {record['id']}",flush=True)
        directory = args.output/record['id']
        directory.mkdir(parents=True,exist_ok=True)
        try:
            result = prepare_geometry(record,cache)
            report = verify_record(record,result)
            if not args.no_plots:
                report['plot'] = plot_record(record,result,directory)
            formulas = dict(dimension=record['dimension'],g=record['plot_g'],
                            breakpoints=result['breakpoints'],
                            covering_intervals=result['covering_intervals'],
                            performance_intervals=result['performance_intervals'],
                            quantizer_intervals=[dict(interval=p['interval'],G=p['G'])
                                                  for p in result['open_intervals'] if 'G' in p])
            save_json(directory/'fixed_g_formulas.json',formulas)
        except Exception as error:
            report = dict(record=record,verified=False,error=f'{type(error).__name__}: {error}')
        report.update(elapsed_seconds=time.perf_counter()-started,
                      sympy_version=sp.__version__)
        save_json(directory/'certificate.json',report)
        summary['records'].append(dict(id=record['id'],verified=report['verified'],
                                       value=report.get('objective_decimal'),error=report.get('error'),
                                       elapsed_seconds=report['elapsed_seconds'],
                                       report=f"{record['id']}/certificate.json"))
        summary['complete'] = len(summary['records']) == len(selected)
        summary['all_verified'] = summary['complete'] and all(r['verified'] for r in summary['records'])
        save_json(args.output/'summary.json',summary)
        print(f"  Verified: {report['verified']}; value: {report.get('objective_decimal',report.get('error'))}",flush=True)
    print('Summary:',(args.output/'summary.json').resolve(),flush=True)
    if not summary['all_verified']:
        raise SystemExit('Some records failed verification; inspect their reports.')


if __name__ == '__main__':
    main()

